Hadroproduction of four top quarks in the POWHEG BOX

We present a new Monte Carlo event generator for the hadronic production of four top quarks in the POWHEG BOX framework. Besides the dominant next-to-leading order QCD corrections at $\mathcal{O}(\alpha_s^5)$ we also include all subleading electroweak productions channels at leading-order accuracy. We validate our theoretical predictions by comparing to parton-shower matched predictions obtained within the MC@NLO framework for stable top quarks. Furthermore, we investigate in detail the various sources of theoretical uncertainties. Finally, we investigate a single lepton plus jets signature to study for the first time the impact of the electroweak production modes as well as spin-correlation effects at the fiducial level.

==> anc/MC_1l_4b_6j.cc <==
// -*- C++ -*-
#include "Rivet/Analysis.hh"
#include "Rivet/AnalysisHandler.hh"
#include "Rivet/Projections/DressedLeptons.hh"
#include "Rivet/Projections/FastJets.hh"
#include "Rivet/Projections/FinalState.hh"
#include "Rivet/Projections/IdentifiedFinalState.hh"
#include "Rivet/Projections/MissingMomentum.hh"
#include "Rivet/Projections/PromptFinalState.hh"
#include "Rivet/Projections/VetoedFinalState.hh"
#include "Rivet/Tools/Logging.hh"
#include "Rivet/Tools/ParticleIdUtils.hh"

namespace Rivet {

class MC_1l_4b_6j : public Analysis {
  public:
    /// Constructor
    DEFAULT_RIVET_ANALYSIS_CTOR(MC_1l_4b_6j);

    void init() {
        // To project out all final state particles in an event
        FinalState fs;

        // Initialize and register projections
        // Projection to find photons
        IdentifiedFinalState ph_id(fs);
        ph_id.acceptIdPair(PID::PHOTON);
        PromptFinalState photons(ph_id);
        photons.acceptTauDecays(false);
        declareProjection(photons, "photons");

        // Projection to find leptons
        Cut lepton_cuts = Cuts::absrap < 2.5 && Cuts::pT > 15 * GeV;
        IdentifiedFinalState lepton_id(fs);
        lepton_id.acceptIdPair(PID::ELECTRON);
        lepton_id.acceptIdPair(PID::MUON);
        PromptFinalState leptons(lepton_id);
        leptons.acceptTauDecays(false);
        declareProjection(leptons, "leptons");
        DressedLeptons dressed_leptons(photons, leptons, 0.1, lepton_cuts, true);
        declareProjection(dressed_leptons, "dressed_leptons");

        // Projection to find neutrinos and produce MET
        IdentifiedFinalState nu_id(fs);
        nu_id.acceptNeutrinos();
        declareProjection(nu_id, "neutrinos");
        PromptFinalState neutrinos(nu_id);
        neutrinos.acceptTauDecays(false);
        // Missing momentum
        declare(MissingMomentum(fs), "MET");

        // Projection to find jets
        VetoedFinalState vfs(fs);
        vfs.addVetoOnThisFinalState(dressed_leptons);
        vfs.addVetoOnThisFinalState(neutrinos);
        FastJets jets(vfs, FastJets::ANTIKT, 0.4);
        jets.useInvisibles();
        declareProjection(jets, "jets");

        // Book Histograms
        // Total cross section
        book(_h["xsec_tot"], "xsec_tot", 1, 0.0, 1.0);
        book(_h["xsec_fid"], "xsec_fid", 1, 0.0, 1.0);

        // Jets counter
        book(_h["n_inc_ljets"], "n_inc_ljets", 15, 5.5, 20.5);
        book(_h["n_inc_bjets"], "n_inc_bjets", 7, 3.5, 10.5);
        book(_h["n_inc_jets"], "n_inc_jets", 11, 9.5, 20.5);

        // b-jets
        book(_h["pT_b1"], "pT_b1", 20, 0.0, 1000.0);
        book(_h["pT_b2"], "pT_b2", 20, 0.0, 600.0);
        book(_h["pT_b3"], "pT_b3", 20, 0.0, 400.0);
        book(_h["pT_b4"], "pT_b4", 20, 0.0, 200.0);
        book(_h["y_b1"], "y_b1", 20, -2.5, 2.5);
        book(_h["y_b2"], "y_b2", 20, -2.5, 2.5);
        book(_h["y_b3"], "y_b3", 20, -2.5, 2.5);
        book(_h["y_b4"], "y_b4", 20, -2.5, 2.5);
        book(_h["pT_b1b2"], "pT_b1b2", 20, 0.0, 800.0);
        book(_h["pT_b3b4"], "pT_b3b4", 20, 0.0, 400.0);
        book(_h["M_b1b2"], "M_b1b2", 20, 0.0, 1000.0);
        book(_h["M_b3b4"], "M_b3b4", 20, 0.0, 700.0);
        book(_h["pT_bbbb"], "pT_bbbb", 20, 0.0, 800.0);
        book(_h["M_bbbb"], "M_bbbb", 20, 0.0, 3000.0);
        book(_h["dR_b1b2"], "dR_b1b2", 20, 0.0, 5.0);
        book(_h["dR_b3b4"], "dR_b3b4", 20, 0.0, 5.0);
        book(_h["dR_bb_min"], "dR_bb_min", 12, 0.0, 3.0);
        book(_h["dPhi_b1b2"], "dPhi_b1b2", 20, 0.0, 1.0);
        book(_h["dPhi_b3b4"], "dPhi_b3b4", 20, 0.0, 1.0);

	// l-jets
        book(_h["pT_j1"], "pT_j1", 20, 0.0, 1000.0);
        book(_h["pT_j2"], "pT_j2", 20, 0.0, 500.0);
        book(_h["pT_j3"], "pT_j3", 20, 0.0, 300.0);
        book(_h["pT_j4"], "pT_j4", 20, 0.0, 200.0);
        book(_h["pT_j5"], "pT_j5", 20, 0.0, 150.0);
        book(_h["pT_j6"], "pT_j6", 20, 0.0, 120.0);
        book(_h["y_j1"], "y_j1", 20, -2.5, 2.5);
        book(_h["y_j2"], "y_j2", 20, -2.5, 2.5);
        book(_h["y_j3"], "y_j3", 20, -2.5, 2.5);
        book(_h["y_j4"], "y_j4", 20, -2.5, 2.5);
        book(_h["y_j5"], "y_j5", 20, -2.5, 2.5);
        book(_h["y_j6"], "y_j6", 20, -2.5, 2.5);
        book(_h["pT_j1j2"], "pT_j1j2", 20, 0.0, 1000.0);
        book(_h["pT_j3j4"], "pT_j3j4", 20, 0.0, 400.0);
        book(_h["pT_j5j6"], "pT_j5j6", 20, 0.0, 250.0);
        book(_h["M_j1j2"], "M_j1j2", 20, 0.0, 1000.0);
        book(_h["M_j1j2_zoom"], "M_j1j2_zoom", 60, 50.0, 150.0);
        book(_h["M_j3j4"], "M_j3j4", 20, 0.0, 600.0);
        book(_h["M_j5j6"], "M_j5j6", 20, 0.0, 400.0);
        book(_h["M_ijk"], "M_ijk", 20, 0.0, 600.0);
        book(_h["pT_ijk"], "pT_ijk", 20, 0.0, 800.0);
        book(_h["dR_jj_av"], "dR_jj_av", 20, 0.0, 5.0);
        book(_h["dR_j1j2"], "dR_j1j2", 20, 0.0, 5.0);
        book(_h["dR_j3j4"], "dR_j3j4", 20, 0.0, 5.0);
        book(_h["dR_j5j6"], "dR_j5j6", 20, 0.0, 5.0);

        // Lepton
        book(_h["pT_l"], "pT_l", 20, 0.0, 500.0);
        book(_h["y_l"], "y_l", 20, -2.5, 2.5);
        book(_h["mT"], "mT", 20, 0.0, 100.0);
        book(_h["pT_miss"], "pT_miss", 20, 0.0, 500.0);

        // mixed
        book(_h["HT"], "HT", 16, 300.0, 4000.0);
        book(_h["dR_bl_min"], "dR_bl_min", 12, 0.0, 3.0);
        book(_h["centrality"], "centrality", 20, 0.0, 1.0);
    }

    void analyze(const Event& event) {
        const double pi = 3.141592653589793238462643;
        const size_t numWeights = handler().numWeights();
        const vector<size_t>& indices = handler().weightIndices();
        assert(numWeights == indices.size());

        // total cross section
        for (size_t m = 0; m < numWeights; m++) {
            const double weight = event.weights()[indices[m]];
            _h["xsec_tot"].get()->_getPersistent(m)->fill(0.5, weight);
        }

        // Retrieve clustered jets, sorted by pT, with a minimum pT cut
        Jets jets = apply<FastJets>(event, "jets").jetsByPt(Cuts::pT > 25 * GeV && Cuts::abseta < 2.5);

        // Filter jets into light and b-jets
        Jets bjets, ljets;
        for (const Jet& jet : jets) {
            if (jet.bTagged())
                bjets += jet;
            else
                ljets += jet;
        }

        const size_t Nbjets = bjets.size();
        const size_t Nljets = ljets.size();
        const size_t Njets = jets.size();

        // Veto event if there are less than 4 b-jets or 6 light jets
        if (Nbjets < 4 or Nljets < 6) vetoEvent;

        // Need exactly one lepton
        vector<DressedLepton> lepton = apply<DressedLeptons>(event, "dressed_leptons").dressedLeptons();
        if (lepton.size() != 1) vetoEvent;

        // Pre-compute observables
        // Leptons
        auto pmiss = apply<MissingMomentum>(event, "MET");
        const double pT_miss = pmiss.missingPt();
        const double pT_l = lepton[0].pT();
        const double mT = sqrt(2.0 * pT_l * pT_miss * (1.0 - cos(deltaPhi(pmiss.missingMom(), lepton[0].mom()))));
 
        // b-jets
        const FourMomentum b1b2 = bjets[0].mom() + bjets[1].mom();
        const FourMomentum b3b4 = bjets[2].mom() + bjets[3].mom();
        const FourMomentum bbbb = b1b2 + b3b4;
        double dR_bb_min(10.0);
        for (size_t ii = 0; ii < Nbjets; ii++) {
            for (size_t jj = ii + 1; jj < Nbjets; jj++) {
                dR_bb_min = std::min(dR_bb_min, deltaR(bjets[ii].mom(), bjets[jj].mom()));
            }
        }

	// l-jets
	const FourMomentum j1j2 = ljets[0].mom() + ljets[1].mom();
	const FourMomentum j3j4 = ljets[2].mom() + ljets[3].mom();
	const FourMomentum j5j6 = ljets[4].mom() + ljets[5].mom();
        size_t npairs(0);
        double dR_jj_av(0), dR_ijk_min(100), M_ijk(0), pT_ijk(0);
        for (size_t ii = 0; ii < Nljets; ii++) {
            for (size_t jj = 0; jj < Nljets; jj++) {
                if (ii == jj) continue;
                dR_jj_av += deltaR(ljets[ii].mom(), ljets[jj].mom());
                npairs++;

                for (size_t kk = 0; kk < Nljets; kk++) {
                    if (ii == kk or jj == kk) continue;
                    double dR_ij = deltaR(ljets[ii].mom(), ljets[jj].mom());
                    double dR_jk = deltaR(ljets[jj].mom(), ljets[kk].mom());
                    double dR_ik = deltaR(ljets[ii].mom(), ljets[kk].mom());
                    double dR_ijk = sqrt(dR_ij + dR_jk + dR_ik);
                    if (dR_ijk < dR_ijk_min) {
                        dR_ijk_min = dR_ijk;
                        FourMomentum p = ljets[ii].mom() + ljets[jj].mom() + ljets[kk].mom();
                        M_ijk = p.mass();
                        pT_ijk = p.pT();
                    }
                }
            }
        }
        dR_jj_av /= double(npairs);

        // mixed
        double HT = lepton[0].pT(), E = lepton[0].E();
        for (size_t ii = 0; ii < Njets; ii++) {
            HT += jets[ii].pT();
            E += jets[ii].E();
        }
        double centrality = HT / E;
        double dR_bl_min(10.0);
        for (size_t ii = 0; ii < Nbjets; ii++) dR_bl_min = std::min(dR_bl_min, deltaR(lepton[0].mom(), bjets[ii].mom()));

        // Fill Histograms
        for (size_t m = 0; m < numWeights; m++) {
            const double weight = event.weights()[indices[m]];

            // Fiducial cross section
            _h["xsec_fid"].get()->_getPersistent(m)->fill(0.5, weight);

            // Jet counter
            for (size_t n = 10; n <= jets.size(); n++) _h["n_inc_jets"].get()->_getPersistent(m)->fill(n, weight);
            for (size_t n = 4; n <= bjets.size(); n++) _h["n_inc_bjets"].get()->_getPersistent(m)->fill(n, weight);
            for (size_t n = 6; n <= ljets.size(); n++) _h["n_inc_ljets"].get()->_getPersistent(m)->fill(n, weight);

            // b-jets
            _h["pT_b1"].get()->_getPersistent(m)->fill(bjets[0].pT() / GeV, weight);
            _h["pT_b2"].get()->_getPersistent(m)->fill(bjets[1].pT() / GeV, weight);
            _h["pT_b3"].get()->_getPersistent(m)->fill(bjets[2].pT() / GeV, weight);
            _h["pT_b4"].get()->_getPersistent(m)->fill(bjets[3].pT() / GeV, weight);
            _h["y_b1"].get()->_getPersistent(m)->fill(bjets[0].pseudorapidity(), weight);
            _h["y_b2"].get()->_getPersistent(m)->fill(bjets[1].pseudorapidity(), weight);
            _h["y_b3"].get()->_getPersistent(m)->fill(bjets[2].pseudorapidity(), weight);
            _h["y_b4"].get()->_getPersistent(m)->fill(bjets[3].pseudorapidity(), weight);
            _h["pT_b1b2"].get()->_getPersistent(m)->fill(b1b2.pT() / GeV, weight);
            _h["pT_b3b4"].get()->_getPersistent(m)->fill(b3b4.pT() / GeV, weight);
            _h["M_b1b2"].get()->_getPersistent(m)->fill(b1b2.mass() / GeV, weight);
            _h["M_b3b4"].get()->_getPersistent(m)->fill(b3b4.mass() / GeV, weight);
            _h["pT_bbbb"].get()->_getPersistent(m)->fill(bbbb.pT() / GeV, weight);
            _h["M_bbbb"].get()->_getPersistent(m)->fill(bbbb.mass() / GeV, weight);
            _h["dR_b1b2"].get()->_getPersistent(m)->fill(deltaR(bjets[0].mom(), bjets[1].mom()), weight);
            _h["dR_b3b4"].get()->_getPersistent(m)->fill(deltaR(bjets[2].mom(), bjets[3].mom()), weight);
            _h["dR_bb_min"].get()->_getPersistent(m)->fill(dR_bb_min, weight);
            _h["dPhi_b1b2"].get()->_getPersistent(m)->fill(deltaPhi(bjets[0].mom(), bjets[1].mom()) / pi, weight);
            _h["dPhi_b3b4"].get()->_getPersistent(m)->fill(deltaPhi(bjets[2].mom(), bjets[3].mom()) / pi, weight);

            // l-jets
            _h["pT_j1"].get()->_getPersistent(m)->fill(ljets[0].pT() / GeV, weight);
            _h["pT_j2"].get()->_getPersistent(m)->fill(ljets[1].pT() / GeV, weight);
            _h["pT_j3"].get()->_getPersistent(m)->fill(ljets[2].pT() / GeV, weight);
            _h["pT_j4"].get()->_getPersistent(m)->fill(ljets[3].pT() / GeV, weight);
            _h["pT_j5"].get()->_getPersistent(m)->fill(ljets[4].pT() / GeV, weight);
            _h["pT_j6"].get()->_getPersistent(m)->fill(ljets[5].pT() / GeV, weight);
            _h["y_j1"].get()->_getPersistent(m)->fill(ljets[0].pseudorapidity(), weight);
            _h["y_j2"].get()->_getPersistent(m)->fill(ljets[1].pseudorapidity(), weight);
            _h["y_j3"].get()->_getPersistent(m)->fill(ljets[2].pseudorapidity(), weight);
            _h["y_j4"].get()->_getPersistent(m)->fill(ljets[3].pseudorapidity(), weight);
            _h["y_j5"].get()->_getPersistent(m)->fill(ljets[4].pseudorapidity(), weight);
            _h["y_j6"].get()->_getPersistent(m)->fill(ljets[5].pseudorapidity(), weight);
            _h["pT_j1j2"].get()->_getPersistent(m)->fill(j1j2.pT() / GeV, weight);
            _h["pT_j3j4"].get()->_getPersistent(m)->fill(j3j4.pT() / GeV, weight);
            _h["pT_j5j6"].get()->_getPersistent(m)->fill(j5j6.pT() / GeV, weight);
            _h["M_j1j2"].get()->_getPersistent(m)->fill(j1j2.mass() / GeV, weight);
            _h["M_j1j2_zoom"].get()->_getPersistent(m)->fill(j1j2.mass() / GeV, weight);
            _h["M_j3j4"].get()->_getPersistent(m)->fill(j3j4.mass() / GeV, weight);
            _h["M_j5j6"].get()->_getPersistent(m)->fill(j5j6.mass() / GeV, weight);
            _h["M_ijk"].get()->_getPersistent(m)->fill(M_ijk / GeV, weight);
            _h["pT_ijk"].get()->_getPersistent(m)->fill(pT_ijk / GeV, weight);
            _h["dR_jj_av"].get()->_getPersistent(m)->fill(dR_jj_av, weight);
            _h["dR_j1j2"].get()->_getPersistent(m)->fill(deltaR(ljets[0].mom(), ljets[1].mom()), weight);
            _h["dR_j3j4"].get()->_getPersistent(m)->fill(deltaR(ljets[2].mom(), ljets[3].mom()), weight);
            _h["dR_j5j6"].get()->_getPersistent(m)->fill(deltaR(ljets[4].mom(), ljets[5].mom()), weight);

            // Lepton
            _h["pT_l"].get()->_getPersistent(m)->fill(lepton[0].pT() / GeV, weight);
            _h["y_l"].get()->_getPersistent(m)->fill(lepton[0].pseudorapidity(), weight);
            _h["mT"].get()->_getPersistent(m)->fill(mT / GeV, weight);
            _h["pT_miss"].get()->_getPersistent(m)->fill(pT_miss / GeV, weight);

            // mixed
            _h["HT"].get()->_getPersistent(m)->fill(HT / GeV, weight);
            _h["dR_bl_min"].get()->_getPersistent(m)->fill(dR_bl_min, weight);
            _h["centrality"].get()->_getPersistent(m)->fill(centrality, weight);
        }
    }

    void finalize() {
        constexpr double pb_to_fb = std::pow(10.0, 3);

        const double sf = 1.0 / numEvents() * pb_to_fb;
        for (auto hist : _h) scale(hist.second, sf);
    }

    map<string, Histo1DPtr> _h;
    map<string, Profile1DPtr> _p;
    map<string, CounterPtr> _c;
};

DECLARE_RIVET_PLUGIN(MC_1l_4b_6j);
} // namespace Rivet


==> anc/MC_tttt_stable.cc <==
// -*- C++ -*-
// For usage in POWHEG-BOX and MG5_aMC@NLO runs
#include "Rivet/Analysis.hh"
#include "Rivet/AnalysisLoader.hh"
#include "Rivet/AnalysisHandler.hh"
#include "Rivet/Projections/DirectFinalState.hh"
#include "Rivet/Projections/FastJets.hh"
#include "Rivet/Projections/FinalState.hh"
#include <math.h>

namespace Rivet {

/// @brief Add a short analysis description here
class MC_tttt_stable : public Analysis {
  public:
    /// Constructor
    DEFAULT_RIVET_ANALYSIS_CTOR(MC_tttt_stable);

    /// @name Analysis methods
    ///@{
	size_t nevent;

    /// Book histograms and initialise projections before the run
    void init() {
	nevent = 0;

        // Initialise and register projections
        const FinalState fs(Cuts::abspid != PID::TQUARK && Cuts::abspid != PID::WPLUSBOSON && Cuts::abspid != PID::WMINUSBOSON );

        // A FinalState that comprises all particles with |eta| < 5.0 with no pT cut.
        // This will be used to construct jets
        FastJets jetfs(fs, FastJets::ANTIKT, 0.4);
        declare(jetfs, "jets");

        // Tops and W boson
        const FinalState bare_Tops(Cuts::abspid == PID::TQUARK);
        declare(bare_Tops,"Tops");

        // Book histograms
        book(_h["xsec"], "xsec", 1, 0.0, 1.0);
        book(_h["n_ex_jets"], "n_ex_jets", 11, -0.5, 10.5);
        book(_h["n_inc_jets"], "n_inc_jets", 11, -0.5, 10.5);

        // tops
        book(_h["pT_t1"], "pT_t1", 20, 0.0, 1200.0);
        book(_h["pT_t2"], "pT_t2", 20, 0.0, 800.0);
        book(_h["pT_t3"], "pT_t3", 20, 0.0, 600.0);
        book(_h["pT_t4"], "pT_t4", 20, 0.0, 400.0);
        book(_h["y_t1"], "y_t1", 20, -3.0, 3.0);
        book(_h["y_t2"], "y_t2", 20, -3.0, 3.0);
        book(_h["y_t3"], "y_t3", 20, -3.0, 3.0);
        book(_h["y_t4"], "y_t4", 20, -3.0, 3.0);
        book(_h["dR_t12t34"], "dR_t12t34", 20, 0.0, 8.0);
        book(_h["dy_t12t34"], "dy_t12t34", 20, 0.0, 8.0);
        book(_h["dPhi_t12t34"], "dPhi_t12t34", 20, 0.0, 1.0);
        book(_h["M_t1t2"], "M_t1t2", 20, 200.0, 1500.0);
        book(_h["M_t3t4"], "M_t3t4", 20, 200.0, 1500.0);
        book(_h["pT_t1t2"], "pT_t1t2", 20, 0.0, 1000.0);
        book(_h["pT_t3t4"], "pT_t3t4", 20, 0.0, 600.0);
        book(_h["M_tttt"], "M_tttt", 20, 600.0, 4000.0);
        book(_h["pT_tttt"], "pT_tttt", 20, 0.0, 1000.0);
        book(_h["HT"], "HT", 20, 600.0, 4000.0);
        book(_h["dPhi_t1t2"], "dPhi_t1t2", 20, 0.0, 1.0);
        book(_h["dPhi_t1t3"], "dPhi_t1t3", 20, 0.0, 1.0);
        book(_h["dPhi_t1t4"], "dPhi_t1t4", 20, 0.0, 1.0);
        book(_h["dPhi_t2t3"], "dPhi_t2t3", 20, 0.0, 1.0);
        book(_h["dPhi_t2t4"], "dPhi_t2t4", 20, 0.0, 1.0);
        book(_h["dPhi_t3t4"], "dPhi_t3t4", 20, 0.0, 1.0);
        book(_h["dR_t1t2"], "dR_t1t2", 20, 0.0, 5.0);
        book(_h["dR_t1t3"], "dR_t1t3", 20, 0.0, 5.0);
        book(_h["dR_t1t4"], "dR_t1t4", 20, 0.0, 5.0);
        book(_h["dR_t2t3"], "dR_t2t3", 20, 0.0, 5.0);
        book(_h["dR_t2t4"], "dR_t2t4", 20, 0.0, 5.0);
        book(_h["dR_t3t4"], "dR_t3t4", 20, 0.0, 5.0);
        book(_h["M_t1j1"], "M_t1j1", 20, 100.0, 2000.0);
        book(_h["M_t2j1"], "M_t2j1", 20, 100.0, 1500.0);
        book(_h["M_t3j1"], "M_t3j1", 20, 100.0, 1200.0);
        book(_h["M_t4j1"], "M_t4j1", 20, 100.0, 1000.0);

        // jets
        book(_h["pT_j1"], "pT_j1", 20, 0.0, 600.0);
        book(_h["pT_j2"], "pT_j2", 20, 0.0, 400.0);
        book(_h["pT_j3"], "pT_j3", 20, 0.0, 200.0);
        book(_h["pT_j4"], "pT_j4", 20, 0.0, 150.0);
        book(_h["y_j1"], "y_j1", 20, -2.5, 2.5);
        book(_h["y_j2"], "y_j2", 20, -2.5, 2.5);
        book(_h["y_j3"], "y_j3", 20, -2.5, 2.5);
        book(_h["y_j4"], "y_j4", 20, -2.5, 2.5);
    }

    /// Perform the per-event analysis
    void analyze(const Event& event) {
	nevent++;
        const double pi = 3.141592653589793238462643;
        const size_t numWeights = handler().numWeights();
        const vector<size_t>& indices = handler().weightIndices();
        assert(numWeights == indices.size());

        // Retrieve clustered jets, sorted by pT, with a minimum pT cut
        const Particles Tops = apply<FinalState>(event, "Tops").particlesByPt();
        const Jets jets = apply<FastJets>(event, "jets").jetsByPt(Cuts::pT > 25 * GeV && Cuts::abseta < 2.5);

        for (size_t m = 0; m < numWeights; m++) {
            const double weight = event.weights()[indices[m]];

            _h["xsec"].get()->_getPersistent(m)->fill(0.5, weight);

            // njets counter
            _h["n_ex_jets"].get()->_getPersistent(m)->fill(jets.size(), weight);
            for (size_t n = 0; n <= jets.size(); n++) _h["n_inc_jets"].get()->_getPersistent(m)->fill(n, weight);

            // Tops
            _h["pT_t1"].get()->_getPersistent(m)->fill(Tops[0].pT() / GeV, weight);
            _h["pT_t2"].get()->_getPersistent(m)->fill(Tops[1].pT() / GeV, weight);
            _h["pT_t3"].get()->_getPersistent(m)->fill(Tops[2].pT() / GeV, weight);
            _h["pT_t4"].get()->_getPersistent(m)->fill(Tops[3].pT() / GeV, weight);
            _h["y_t1"].get()->_getPersistent(m)->fill(Tops[0].pseudorapidity(), weight);
            _h["y_t2"].get()->_getPersistent(m)->fill(Tops[1].pseudorapidity(), weight);
            _h["y_t3"].get()->_getPersistent(m)->fill(Tops[2].pseudorapidity(), weight);
            _h["y_t4"].get()->_getPersistent(m)->fill(Tops[3].pseudorapidity(), weight);
            const FourMomentum t1t2 = Tops[0].mom() + Tops[1].mom();
            const FourMomentum t3t4 = Tops[2].mom() + Tops[3].mom();
            _h["M_t1t2"].get()->_getPersistent(m)->fill(t1t2.mass() / GeV, weight);
            _h["M_t3t4"].get()->_getPersistent(m)->fill(t3t4.mass() / GeV, weight);
            _h["pT_t1t2"].get()->_getPersistent(m)->fill(t1t2.pT() / GeV, weight);
            _h["pT_t3t4"].get()->_getPersistent(m)->fill(t3t4.pT() / GeV, weight);
            const FourMomentum tttt = Tops[0].mom() + Tops[1].mom() + Tops[2].mom() + Tops[3].mom();
            _h["M_tttt"].get()->_getPersistent(m)->fill(tttt.mass() / GeV, weight);
            _h["pT_tttt"].get()->_getPersistent(m)->fill(tttt.pT() / GeV, weight);

            _h["dy_t12t34"].get()->_getPersistent(m)->fill(std::fabs(t1t2.pseudorapidity()-t3t4.pseudorapidity()), weight);
            _h["dR_t12t34"].get()->_getPersistent(m)->fill(deltaR(t1t2,t3t4), weight);
            _h["dPhi_t12t34"].get()->_getPersistent(m)->fill(deltaPhi(t1t2,t3t4)/pi, weight);

            double ET_t1 = sqrt( Tops[0].pT2() + Tops[0].mass2() );
            double ET_t2 = sqrt( Tops[1].pT2() + Tops[1].mass2() );
            double ET_t3 = sqrt( Tops[2].pT2() + Tops[2].mass2() );
            double ET_t4 = sqrt( Tops[3].pT2() + Tops[3].mass2() );
            double HT = ET_t1 + ET_t2 + ET_t3 + ET_t4;
            for(size_t n = 0; n < jets.size(); n++) HT += jets[n].pT();
            _h["HT"].get()->_getPersistent(m)->fill(HT / GeV, weight);

            _h["dPhi_t1t2"].get()->_getPersistent(m)->fill(deltaPhi(Tops[0],Tops[1])/pi, weight);
            _h["dPhi_t1t3"].get()->_getPersistent(m)->fill(deltaPhi(Tops[0],Tops[2])/pi, weight);
            _h["dPhi_t1t4"].get()->_getPersistent(m)->fill(deltaPhi(Tops[0],Tops[3])/pi, weight);
            _h["dPhi_t2t3"].get()->_getPersistent(m)->fill(deltaPhi(Tops[1],Tops[2])/pi, weight);
            _h["dPhi_t2t4"].get()->_getPersistent(m)->fill(deltaPhi(Tops[1],Tops[3])/pi, weight);
            _h["dPhi_t3t4"].get()->_getPersistent(m)->fill(deltaPhi(Tops[2],Tops[3])/pi, weight);
          
            _h["dR_t1t2"].get()->_getPersistent(m)->fill(deltaR(Tops[0],Tops[1]), weight);
            _h["dR_t1t3"].get()->_getPersistent(m)->fill(deltaR(Tops[0],Tops[2]), weight);
            _h["dR_t1t4"].get()->_getPersistent(m)->fill(deltaR(Tops[0],Tops[3]), weight);
            _h["dR_t2t3"].get()->_getPersistent(m)->fill(deltaR(Tops[1],Tops[2]), weight);
            _h["dR_t2t4"].get()->_getPersistent(m)->fill(deltaR(Tops[1],Tops[3]), weight);
            _h["dR_t3t4"].get()->_getPersistent(m)->fill(deltaR(Tops[2],Tops[3]), weight);

            // jets
            if( jets.size() > 0 ){
              _h["pT_j1"].get()->_getPersistent(m)->fill(jets[0].pT() / GeV, weight);
              _h["y_j1"].get()->_getPersistent(m)->fill(jets[0].pseudorapidity(), weight);

              const FourMomentum t1j1 = Tops[0].mom() + jets[0].mom();
              const FourMomentum t2j1 = Tops[1].mom() + jets[0].mom();
              const FourMomentum t3j1 = Tops[2].mom() + jets[0].mom();
              const FourMomentum t4j1 = Tops[3].mom() + jets[0].mom();
	      _h["M_t1j1"].get()->_getPersistent(m)->fill( t1j1.mass()/ GeV, weight);
	      _h["M_t2j1"].get()->_getPersistent(m)->fill( t2j1.mass()/ GeV, weight);
	      _h["M_t3j1"].get()->_getPersistent(m)->fill( t3j1.mass()/ GeV, weight);
	      _h["M_t4j1"].get()->_getPersistent(m)->fill( t4j1.mass()/ GeV, weight);
            }
            if( jets.size() > 1 ){
              _h["pT_j2"].get()->_getPersistent(m)->fill(jets[1].pT() / GeV, weight);
              _h["y_j2"].get()->_getPersistent(m)->fill(jets[1].pseudorapidity(), weight);
            }
            if( jets.size() > 2 ){
              _h["pT_j3"].get()->_getPersistent(m)->fill(jets[2].pT() / GeV, weight);
              _h["y_j3"].get()->_getPersistent(m)->fill(jets[2].pseudorapidity(), weight);
            }
            if( jets.size() > 3 ){
              _h["pT_j4"].get()->_getPersistent(m)->fill(jets[3].pT() / GeV, weight);
              _h["y_j4"].get()->_getPersistent(m)->fill(jets[3].pseudorapidity(), weight);
            }
        }
    } // end analysis

    /// Normalise histograms etc., after the run
    void finalize() {
      const double sf = 1.0 / numEvents();
      const double pb_to_fb = std::pow(10.0, 3); 
      for (auto hist : _h) scale(hist.second, sf * pb_to_fb);
    }

    ///@}

    /// @name Histograms
    ///@{
    map<string, Histo1DPtr> _h;
    map<string, Profile1DPtr> _p;
    map<string, CounterPtr> _c;
    ///@}
};

DECLARE_RIVET_PLUGIN(MC_tttt_stable);

} // namespace Rivet


==> anc/PlotData/fid/HT/PWG_QCD_EW_no_spin.dat <==
# UPPER PANEL: absolute prediction - PWG [QCD+EW+no spin]
# xlow - xhigh - val - scale envelope down - scale envelope up
3.000000e+02 	 5.312500e+02 	 4.645669e-06 	 3.589457e-06 	 5.674889e-06 
5.312500e+02 	 7.625000e+02 	 2.837550e-04 	 2.210659e-04 	 3.387751e-04 
7.625000e+02 	 9.937500e+02 	 7.281959e-04 	 5.686563e-04 	 8.566200e-04 
9.937500e+02 	 1.225000e+03 	 6.797444e-04 	 5.305563e-04 	 7.946476e-04 
1.225000e+03 	 1.456250e+03 	 4.462711e-04 	 3.468171e-04 	 5.239541e-04 
1.456250e+03 	 1.687500e+03 	 2.578890e-04 	 1.992641e-04 	 3.053895e-04 
1.687500e+03 	 1.918750e+03 	 1.407713e-04 	 1.080393e-04 	 1.685786e-04 
1.918750e+03 	 2.150000e+03 	 7.524069e-05 	 5.726158e-05 	 9.140847e-05 
2.150000e+03 	 2.381250e+03 	 3.947004e-05 	 2.964719e-05 	 4.914610e-05 
2.381250e+03 	 2.612500e+03 	 2.173144e-05 	 1.625782e-05 	 2.724676e-05 
2.612500e+03 	 2.843750e+03 	 1.153009e-05 	 8.566396e-06 	 1.459907e-05 
2.843750e+03 	 3.075000e+03 	 6.162352e-06 	 4.542027e-06 	 7.903055e-06 
3.075000e+03 	 3.306250e+03 	 3.501561e-06 	 2.541126e-06 	 4.605162e-06 
3.306250e+03 	 3.537500e+03 	 1.806832e-06 	 1.265800e-06 	 2.520826e-06 


# BOTTOM PANEL: ratio to PWG [QCD+spin]
# xlow - xhigh - val - scale envelope down - scale envelope up
3.000000e+02 	 5.312500e+02 	 9.928633e-01 	 7.671317e-01 	 1.212826e+00 
5.312500e+02 	 7.625000e+02 	 9.996882e-01 	 7.788302e-01 	 1.193528e+00 
7.625000e+02 	 9.937500e+02 	 1.004240e+00 	 7.842223e-01 	 1.181347e+00 
9.937500e+02 	 1.225000e+03 	 1.006694e+00 	 7.857479e-01 	 1.176864e+00 
1.225000e+03 	 1.456250e+03 	 1.011123e+00 	 7.857888e-01 	 1.187131e+00 
1.456250e+03 	 1.687500e+03 	 1.020645e+00 	 7.886260e-01 	 1.208638e+00 
1.687500e+03 	 1.918750e+03 	 1.039665e+00 	 7.979231e-01 	 1.245036e+00 
1.918750e+03 	 2.150000e+03 	 1.050201e+00 	 7.992509e-01 	 1.275869e+00 
2.150000e+03 	 2.381250e+03 	 1.014088e+00 	 7.617130e-01 	 1.262690e+00 
2.381250e+03 	 2.612500e+03 	 1.052525e+00 	 7.874200e-01 	 1.319651e+00 
2.612500e+03 	 2.843750e+03 	 1.044089e+00 	 7.757161e-01 	 1.321995e+00 
2.843750e+03 	 3.075000e+03 	 1.049282e+00 	 7.733841e-01 	 1.345676e+00 
3.075000e+03 	 3.306250e+03 	 1.068559e+00 	 7.754666e-01 	 1.405341e+00 
3.306250e+03 	 3.537500e+03 	 1.054736e+00 	 7.389088e-01 	 1.471529e+00 


==> anc/PlotData/fid/HT/PWG_QCD_EW_spin.dat <==
# UPPER PANEL: absolute prediction - PWG [QCD+EW+spin]
# xlow - xhigh - val - scale envelope down - scale envelope up
3.000000e+02 	 5.312500e+02 	 5.859014e-06 	 4.542003e-06 	 7.117807e-06 
5.312500e+02 	 7.625000e+02 	 3.195125e-04 	 2.489756e-04 	 3.811790e-04 
7.625000e+02 	 9.937500e+02 	 7.711382e-04 	 6.024232e-04 	 9.061673e-04 
9.937500e+02 	 1.225000e+03 	 6.988878e-04 	 5.461209e-04 	 8.149449e-04 
1.225000e+03 	 1.456250e+03 	 4.523312e-04 	 3.520255e-04 	 5.293255e-04 
1.456250e+03 	 1.687500e+03 	 2.577505e-04 	 1.992420e-04 	 3.048957e-04 
1.687500e+03 	 1.918750e+03 	 1.395712e-04 	 1.070641e-04 	 1.673148e-04 
1.918750e+03 	 2.150000e+03 	 7.435706e-05 	 5.665196e-05 	 9.016181e-05 
2.150000e+03 	 2.381250e+03 	 3.973381e-05 	 2.985161e-05 	 4.944497e-05 
2.381250e+03 	 2.612500e+03 	 2.047193e-05 	 1.538528e-05 	 2.542123e-05 
2.612500e+03 	 2.843750e+03 	 1.136853e-05 	 8.360550e-06 	 1.469772e-05 
2.843750e+03 	 3.075000e+03 	 5.961228e-06 	 4.347964e-06 	 7.798406e-06 
3.075000e+03 	 3.306250e+03 	 3.283950e-06 	 2.327774e-06 	 4.513512e-06 
3.306250e+03 	 3.537500e+03 	 1.826614e-06 	 1.328352e-06 	 2.375383e-06 


# BOTTM PANEL: ratio to PWG [QCD+spin]
# xlow - xhigh - val - scale envelope down - scale envelope up
3.000000e+02 	 5.312500e+02 	 1.252177e+00 	 9.707080e-01 	 1.521204e+00 
5.312500e+02 	 7.625000e+02 	 1.125664e+00 	 8.771580e-01 	 1.342920e+00 
7.625000e+02 	 9.937500e+02 	 1.063461e+00 	 8.307896e-01 	 1.249677e+00 
9.937500e+02 	 1.225000e+03 	 1.035045e+00 	 8.087989e-01 	 1.206924e+00 
1.225000e+03 	 1.456250e+03 	 1.024854e+00 	 7.975896e-01 	 1.199301e+00 
1.456250e+03 	 1.687500e+03 	 1.020097e+00 	 7.885384e-01 	 1.206684e+00 
1.687500e+03 	 1.918750e+03 	 1.030802e+00 	 7.907209e-01 	 1.235702e+00 
1.918750e+03 	 2.150000e+03 	 1.037868e+00 	 7.907419e-01 	 1.258469e+00 
2.150000e+03 	 2.381250e+03 	 1.020864e+00 	 7.669652e-01 	 1.270369e+00 
2.381250e+03 	 2.612500e+03 	 9.915232e-01 	 7.451600e-01 	 1.231234e+00 
2.612500e+03 	 2.843750e+03 	 1.029459e+00 	 7.570761e-01 	 1.330928e+00 
2.843750e+03 	 3.075000e+03 	 1.015036e+00 	 7.403405e-01 	 1.327857e+00 
3.075000e+03 	 3.306250e+03 	 1.002152e+00 	 7.103588e-01 	 1.377373e+00 
3.306250e+03 	 3.537500e+03 	 1.066283e+00 	 7.754239e-01 	 1.386627e+00 


==> anc/PlotData/fid/HT/PWG_QCD_spin.dat <==
# UPPER PANEL: absolute prediction - PWG [QCD+spin]
# xlow - xhigh - val - scale envelope down - scale envelope up
3.000000e+02 	 5.312500e+02 	 4.679062e-06 	 3.568657e-06 	 5.736957e-06 
5.312500e+02 	 7.625000e+02 	 2.838435e-04 	 2.181724e-04 	 3.421332e-04 
7.625000e+02 	 9.937500e+02 	 7.251213e-04 	 5.599326e-04 	 8.620571e-04 
9.937500e+02 	 1.225000e+03 	 6.752246e-04 	 5.222941e-04 	 7.970620e-04 
1.225000e+03 	 1.456250e+03 	 4.413617e-04 	 3.407982e-04 	 5.213443e-04 
1.456250e+03 	 1.687500e+03 	 2.526725e-04 	 1.938735e-04 	 3.016487e-04 
1.687500e+03 	 1.918750e+03 	 1.354006e-04 	 1.033295e-04 	 1.631554e-04 
1.918750e+03 	 2.150000e+03 	 7.164406e-05 	 5.410308e-05 	 8.809444e-05 
2.150000e+03 	 2.381250e+03 	 3.892173e-05 	 2.917457e-05 	 4.841632e-05 
2.381250e+03 	 2.612500e+03 	 2.064695e-05 	 1.535587e-05 	 2.604382e-05 
2.612500e+03 	 2.843750e+03 	 1.104321e-05 	 8.137004e-06 	 1.415967e-05 
2.843750e+03 	 3.075000e+03 	 5.872925e-06 	 4.242825e-06 	 7.797951e-06 
3.075000e+03 	 3.306250e+03 	 3.276899e-06 	 2.329390e-06 	 4.468966e-06 
3.306250e+03 	 3.537500e+03 	 1.713066e-06 	 1.211762e-06 	 2.345460e-06 


# BOTTOM PANEL: ratio to PWG [QCD+spin]
# xlow - xhigh - val - scale envelope down - scale envelope up
3.000000e+02 	 5.312500e+02 	 1.000000e+00 	 7.626864e-01 	 1.226091e+00 
5.312500e+02 	 7.625000e+02 	 1.000000e+00 	 7.686362e-01 	 1.205359e+00 
7.625000e+02 	 9.937500e+02 	 1.000000e+00 	 7.721916e-01 	 1.188845e+00 
9.937500e+02 	 1.225000e+03 	 1.000000e+00 	 7.735117e-01 	 1.180440e+00 
1.225000e+03 	 1.456250e+03 	 1.000000e+00 	 7.721517e-01 	 1.181218e+00 
1.456250e+03 	 1.687500e+03 	 1.000000e+00 	 7.672917e-01 	 1.193833e+00 
1.687500e+03 	 1.918750e+03 	 1.000000e+00 	 7.631389e-01 	 1.204983e+00 
1.918750e+03 	 2.150000e+03 	 1.000000e+00 	 7.551649e-01 	 1.229613e+00 
2.150000e+03 	 2.381250e+03 	 1.000000e+00 	 7.495703e-01 	 1.243940e+00 
2.381250e+03 	 2.612500e+03 	 1.000000e+00 	 7.437354e-01 	 1.261388e+00 
2.612500e+03 	 2.843750e+03 	 1.000000e+00 	 7.368332e-01 	 1.282206e+00 
2.843750e+03 	 3.075000e+03 	 1.000000e+00 	 7.224381e-01 	 1.327780e+00 
3.075000e+03 	 3.306250e+03 	 1.000000e+00 	 7.108518e-01 	 1.363779e+00 
3.306250e+03 	 3.537500e+03 	 1.000000e+00 	 7.073643e-01 	 1.369159e+00 


==> anc/PlotData/fid/N_bjets/PWG_QCD_EW_no_spin.dat <==
# UPPER PANEL: absolute prediction - PWG [QCD+EW+no spin]
# xlow - xhigh - val - scale envelope down - scale envelope up
3.500000e+00 	 4.500000e+00 	 6.250605e-01 	 4.855706e-01 	 7.386173e-01 
4.500000e+00 	 5.500000e+00 	 3.364598e-02 	 2.558442e-02 	 4.137307e-02 
5.500000e+00 	 6.500000e+00 	 7.032198e-03 	 5.318209e-03 	 8.737346e-03 
6.500000e+00 	 7.500000e+00 	 3.667448e-04 	 2.714075e-04 	 4.701169e-04 


# BOTTOM PANEL: ratio to PWG [QCD+spin]
# xlow - xhigh - val - scale envelope down - scale envelope up
3.500000e+00 	 4.500000e+00 	 1.011004e+00 	 7.853858e-01 	 1.194676e+00 
4.500000e+00 	 5.500000e+00 	 9.957484e-01 	 7.571675e-01 	 1.224431e+00 
5.500000e+00 	 6.500000e+00 	 9.908907e-01 	 7.493765e-01 	 1.231159e+00 
6.500000e+00 	 7.500000e+00 	 9.224326e-01 	 6.826413e-01 	 1.182433e+00 


==> anc/PlotData/fid/N_bjets/PWG_QCD_EW_spin.dat <==
# UPPER PANEL: absolute prediction - PWG [QCD+EW+spin]
# xlow - xhigh - val - scale envelope down - scale envelope up
3.500000e+00 	 4.500000e+00 	 6.485215e-01 	 5.042105e-01 	 7.651262e-01 
4.500000e+00 	 5.500000e+00 	 3.498791e-02 	 2.663142e-02 	 4.294780e-02 
5.500000e+00 	 6.500000e+00 	 7.318885e-03 	 5.541997e-03 	 9.072613e-03 
6.500000e+00 	 7.500000e+00 	 3.865689e-04 	 2.852623e-04 	 4.997363e-04 


# BOTTM PANEL: ratio to PWG [QCD+spin]
# xlow - xhigh - val - scale envelope down - scale envelope up
3.500000e+00 	 4.500000e+00 	 1.048951e+00 	 8.155349e-01 	 1.237553e+00 
4.500000e+00 	 5.500000e+00 	 1.035463e+00 	 7.881535e-01 	 1.271034e+00 
5.500000e+00 	 6.500000e+00 	 1.031287e+00 	 7.809100e-01 	 1.278401e+00 
6.500000e+00 	 7.500000e+00 	 9.722939e-01 	 7.174887e-01 	 1.256931e+00 


==> anc/PlotData/fid/N_bjets/PWG_QCD_spin.dat <==
# UPPER PANEL: absolute prediction - PWG [QCD+spin]
# xlow - xhigh - val - scale envelope down - scale envelope up
3.500000e+00 	 4.500000e+00 	 6.182574e-01 	 4.759423e-01 	 7.370442e-01 
4.500000e+00 	 5.500000e+00 	 3.378964e-02 	 2.549013e-02 	 4.185088e-02 
5.500000e+00 	 6.500000e+00 	 7.096845e-03 	 5.307516e-03 	 8.936111e-03 
6.500000e+00 	 7.500000e+00 	 3.975844e-04 	 2.908696e-04 	 5.175348e-04 
7.500000e+00 	 8.500000e+00 	 5.895465e-05 	 4.252630e-05 	 7.583344e-05 


# BOTTOM PANEL: ratio to PWG [QCD+spin]
# xlow - xhigh - val - scale envelope down - scale envelope up
3.500000e+00 	 4.500000e+00 	 1.000000e+00 	 7.698125e-01 	 1.192132e+00 
4.500000e+00 	 5.500000e+00 	 1.000000e+00 	 7.543769e-01 	 1.238571e+00 
5.500000e+00 	 6.500000e+00 	 1.000000e+00 	 7.478698e-01 	 1.259167e+00 
6.500000e+00 	 7.500000e+00 	 1.000000e+00 	 7.315921e-01 	 1.301698e+00 
7.500000e+00 	 8.500000e+00 	 1.000000e+00 	 7.213392e-01 	 1.286301e+00 


==> anc/PlotData/fid/N_ljets/PWG_QCD_EW_no_spin.dat <==
# UPPER PANEL: absolute prediction - PWG [QCD+EW+no spin]
# xlow - xhigh - val - scale envelope down - scale envelope up
5.500000e+00 	 6.500000e+00 	 6.250605e-01 	 4.855706e-01 	 7.386173e-01 
6.500000e+00 	 7.500000e+00 	 3.627571e-01 	 2.792733e-01 	 4.360306e-01 
7.500000e+00 	 8.500000e+00 	 1.874775e-01 	 1.428906e-01 	 2.295991e-01 
8.500000e+00 	 9.500000e+00 	 8.839770e-02 	 6.664521e-02 	 1.104569e-01 
9.500000e+00 	 1.050000e+01 	 3.836944e-02 	 2.867013e-02 	 4.871807e-02 
1.050000e+01 	 1.150000e+01 	 1.547572e-02 	 1.145162e-02 	 1.999697e-02 
1.150000e+01 	 1.250000e+01 	 5.784809e-03 	 4.239469e-03 	 7.595187e-03 
1.250000e+01 	 1.350000e+01 	 2.098299e-03 	 1.528368e-03 	 2.778765e-03 
1.350000e+01 	 1.450000e+01 	 6.999412e-04 	 5.079187e-04 	 9.305796e-04 


# BOTTOM PANEL: ratio to PWG [QCD+spin]
# xlow - xhigh - val - scale envelope down - scale envelope up
5.500000e+00 	 6.500000e+00 	 1.011004e+00 	 7.853858e-01 	 1.194676e+00 
6.500000e+00 	 7.500000e+00 	 9.977729e-01 	 7.681486e-01 	 1.199314e+00 
7.500000e+00 	 8.500000e+00 	 9.887214e-01 	 7.535784e-01 	 1.210863e+00 
8.500000e+00 	 9.500000e+00 	 9.837839e-01 	 7.416990e-01 	 1.229283e+00 
9.500000e+00 	 1.050000e+01 	 9.828006e-01 	 7.343610e-01 	 1.247872e+00 
1.050000e+01 	 1.150000e+01 	 9.765968e-01 	 7.226557e-01 	 1.261911e+00 
1.150000e+01 	 1.250000e+01 	 9.826685e-01 	 7.201608e-01 	 1.290198e+00 
1.250000e+01 	 1.350000e+01 	 1.004310e+00 	 7.315232e-01 	 1.330001e+00 
1.350000e+01 	 1.450000e+01 	 1.012004e+00 	 7.343701e-01 	 1.345471e+00 


==> anc/PlotData/fid/N_ljets/PWG_QCD_EW_spin.dat <==
# UPPER PANEL: absolute prediction - PWG [QCD+EW+spin]
# xlow - xhigh - val - scale envelope down - scale envelope up
5.500000e+00 	 6.500000e+00 	 6.485215e-01 	 5.042105e-01 	 7.651262e-01 
6.500000e+00 	 7.500000e+00 	 3.810814e-01 	 2.936515e-01 	 4.572344e-01 
7.500000e+00 	 8.500000e+00 	 1.985149e-01 	 1.514554e-01 	 2.426292e-01 
8.500000e+00 	 9.500000e+00 	 9.360456e-02 	 7.074636e-02 	 1.163791e-01 
9.500000e+00 	 1.050000e+01 	 4.067741e-02 	 3.043406e-02 	 5.151928e-02 
1.050000e+01 	 1.150000e+01 	 1.629384e-02 	 1.205467e-02 	 2.105515e-02 
1.150000e+01 	 1.250000e+01 	 6.114955e-03 	 4.485059e-03 	 8.015629e-03 
1.250000e+01 	 1.350000e+01 	 2.140234e-03 	 1.551445e-03 	 2.860532e-03 
1.350000e+01 	 1.450000e+01 	 7.495014e-04 	 5.368990e-04 	 1.018237e-03 


# BOTTM PANEL: ratio to PWG [QCD+spin]
# xlow - xhigh - val - scale envelope down - scale envelope up
5.500000e+00 	 6.500000e+00 	 1.048951e+00 	 8.155349e-01 	 1.237553e+00 
6.500000e+00 	 7.500000e+00 	 1.048174e+00 	 8.076962e-01 	 1.257635e+00 
7.500000e+00 	 8.500000e+00 	 1.046931e+00 	 7.987475e-01 	 1.279581e+00 
8.500000e+00 	 9.500000e+00 	 1.041731e+00 	 7.873410e-01 	 1.295190e+00 
9.500000e+00 	 1.050000e+01 	 1.041917e+00 	 7.795426e-01 	 1.319623e+00 
1.050000e+01 	 1.150000e+01 	 1.028224e+00 	 7.607113e-01 	 1.328687e+00 
1.150000e+01 	 1.250000e+01 	 1.038751e+00 	 7.618793e-01 	 1.361619e+00 
1.250000e+01 	 1.350000e+01 	 1.024381e+00 	 7.425685e-01 	 1.369137e+00 
1.350000e+01 	 1.450000e+01 	 1.083660e+00 	 7.762710e-01 	 1.472209e+00 


==> anc/PlotData/fid/N_ljets/PWG_QCD_spin.dat <==
# UPPER PANEL: absolute prediction - PWG [QCD+spin]
# xlow - xhigh - val - scale envelope down - scale envelope up
5.500000e+00 	 6.500000e+00 	 6.182574e-01 	 4.759423e-01 	 7.370442e-01 
6.500000e+00 	 7.500000e+00 	 3.635668e-01 	 2.773240e-01 	 4.410798e-01 
7.500000e+00 	 8.500000e+00 	 1.896161e-01 	 1.432042e-01 	 2.343969e-01 
8.500000e+00 	 9.500000e+00 	 8.985479e-02 	 6.718406e-02 	 1.131440e-01 
9.500000e+00 	 1.050000e+01 	 3.904092e-02 	 2.892337e-02 	 4.998967e-02 
1.050000e+01 	 1.150000e+01 	 1.584658e-02 	 1.163083e-02 	 2.062267e-02 
1.150000e+01 	 1.250000e+01 	 5.886837e-03 	 4.284509e-03 	 7.768226e-03 
1.250000e+01 	 1.350000e+01 	 2.089295e-03 	 1.513127e-03 	 2.778452e-03 
1.350000e+01 	 1.450000e+01 	 6.916386e-04 	 4.957258e-04 	 9.340959e-04 


# BOTTOM PANEL: ratio to PWG [QCD+spin]
# xlow - xhigh - val - scale envelope down - scale envelope up
5.500000e+00 	 6.500000e+00 	 1.000000e+00 	 7.698125e-01 	 1.192132e+00 
6.500000e+00 	 7.500000e+00 	 1.000000e+00 	 7.627869e-01 	 1.213202e+00 
7.500000e+00 	 8.500000e+00 	 1.000000e+00 	 7.552324e-01 	 1.236166e+00 
8.500000e+00 	 9.500000e+00 	 1.000000e+00 	 7.476959e-01 	 1.259187e+00 
9.500000e+00 	 1.050000e+01 	 1.000000e+00 	 7.408476e-01 	 1.280443e+00 
1.050000e+01 	 1.150000e+01 	 1.000000e+00 	 7.339646e-01 	 1.301396e+00 
1.150000e+01 	 1.250000e+01 	 1.000000e+00 	 7.278117e-01 	 1.319593e+00 
1.250000e+01 	 1.350000e+01 	 1.000000e+00 	 7.242285e-01 	 1.329851e+00 
1.350000e+01 	 1.450000e+01 	 1.000000e+00 	 7.167411e-01 	 1.350555e+00 


==> anc/PlotData/fid/dR_bb_min/PWG_QCD_EW_no_spin.dat <==
# UPPER PANEL: absolute prediction - PWG [QCD+EW+no spin]
# xlow - xhigh - val - scale envelope down - scale envelope up
0.000000e+00 	 2.500000e-01 	 0.000000e+00 	 0.000000e+00 	 0.000000e+00 
2.500000e-01 	 5.000000e-01 	 1.454109e-01 	 1.131343e-01 	 1.717063e-01 
5.000000e-01 	 7.500000e-01 	 4.972664e-01 	 3.872681e-01 	 5.861233e-01 
7.500000e-01 	 1.000000e+00 	 5.196704e-01 	 4.049051e-01 	 6.116458e-01 
1.000000e+00 	 1.250000e+00 	 4.856740e-01 	 3.785134e-01 	 5.707379e-01 
1.250000e+00 	 1.500000e+00 	 3.861419e-01 	 3.000995e-01 	 4.553861e-01 
1.500000e+00 	 1.750000e+00 	 2.528968e-01 	 1.956144e-01 	 3.002693e-01 
1.750000e+00 	 2.000000e+00 	 1.344802e-01 	 1.031872e-01 	 1.617396e-01 
2.000000e+00 	 2.250000e+00 	 5.480892e-02 	 4.162961e-02 	 6.701961e-02 
2.250000e+00 	 2.500000e+00 	 1.765255e-02 	 1.325274e-02 	 2.197459e-02 
2.500000e+00 	 2.750000e+00 	 5.135952e-03 	 3.805668e-03 	 6.520134e-03 
2.750000e+00 	 3.000000e+00 	 1.046100e-03 	 7.655299e-04 	 1.343864e-03 


# BOTTOM PANEL: ratio to PWG [QCD+spin]
# xlow - xhigh - val - scale envelope down - scale envelope up
0.000000e+00 	 2.500000e-01 	 1.000000e+00 	 1.000000e+00 	 1.000000e+00 
2.500000e-01 	 5.000000e-01 	 1.003971e+00 	 7.811214e-01 	 1.185524e+00 
5.000000e-01 	 7.500000e-01 	 9.976222e-01 	 7.769422e-01 	 1.175888e+00 
7.500000e-01 	 1.000000e+00 	 1.002199e+00 	 7.808705e-01 	 1.179576e+00 
1.000000e+00 	 1.250000e+00 	 1.004084e+00 	 7.825401e-01 	 1.179946e+00 
1.250000e+00 	 1.500000e+00 	 1.012733e+00 	 7.870698e-01 	 1.194340e+00 
1.500000e+00 	 1.750000e+00 	 1.027319e+00 	 7.946263e-01 	 1.219756e+00 
1.750000e+00 	 2.000000e+00 	 1.043262e+00 	 8.004987e-01 	 1.254733e+00 
2.000000e+00 	 2.250000e+00 	 1.069256e+00 	 8.121437e-01 	 1.307472e+00 
2.250000e+00 	 2.500000e+00 	 1.168297e+00 	 8.771051e-01 	 1.454343e+00 
2.500000e+00 	 2.750000e+00 	 1.317034e+00 	 9.759039e-01 	 1.671986e+00 
2.750000e+00 	 3.000000e+00 	 1.317953e+00 	 9.644704e-01 	 1.693098e+00 


==> anc/PlotData/fid/dR_bb_min/PWG_QCD_EW_spin.dat <==
# UPPER PANEL: absolute prediction - PWG [QCD+EW+spin]
# xlow - xhigh - val - scale envelope down - scale envelope up
0.000000e+00 	 2.500000e-01 	 0.000000e+00 	 0.000000e+00 	 0.000000e+00 
2.500000e-01 	 5.000000e-01 	 1.496959e-01 	 1.167305e-01 	 1.759926e-01 
5.000000e-01 	 7.500000e-01 	 5.160016e-01 	 4.024251e-01 	 6.064187e-01 
7.500000e-01 	 1.000000e+00 	 5.394336e-01 	 4.206951e-01 	 6.338111e-01 
1.000000e+00 	 1.250000e+00 	 5.072516e-01 	 3.954681e-01 	 5.956676e-01 
1.250000e+00 	 1.500000e+00 	 3.994362e-01 	 3.106591e-01 	 4.704222e-01 
1.500000e+00 	 1.750000e+00 	 2.616011e-01 	 2.024382e-01 	 3.103733e-01 
1.750000e+00 	 2.000000e+00 	 1.396131e-01 	 1.071350e-01 	 1.678898e-01 
2.000000e+00 	 2.250000e+00 	 5.667540e-02 	 4.305457e-02 	 6.927382e-02 
2.250000e+00 	 2.500000e+00 	 1.829607e-02 	 1.368747e-02 	 2.294677e-02 
2.500000e+00 	 2.750000e+00 	 4.971260e-03 	 3.680263e-03 	 6.326704e-03 
2.750000e+00 	 3.000000e+00 	 1.009501e-03 	 7.327240e-04 	 1.316762e-03 


# BOTTM PANEL: ratio to PWG [QCD+spin]
# xlow - xhigh - val - scale envelope down - scale envelope up
0.000000e+00 	 2.500000e-01 	 1.000000e+00 	 1.000000e+00 	 1.000000e+00 
2.500000e-01 	 5.000000e-01 	 1.033556e+00 	 8.059505e-01 	 1.215118e+00 
5.000000e-01 	 7.500000e-01 	 1.035209e+00 	 8.073504e-01 	 1.216605e+00 
7.500000e-01 	 1.000000e+00 	 1.040312e+00 	 8.113220e-01 	 1.222322e+00 
1.000000e+00 	 1.250000e+00 	 1.048694e+00 	 8.175923e-01 	 1.231485e+00 
1.250000e+00 	 1.500000e+00 	 1.047600e+00 	 8.147644e-01 	 1.233775e+00 
1.500000e+00 	 1.750000e+00 	 1.062678e+00 	 8.223460e-01 	 1.260801e+00 
1.750000e+00 	 2.000000e+00 	 1.083081e+00 	 8.311248e-01 	 1.302445e+00 
2.000000e+00 	 2.250000e+00 	 1.105669e+00 	 8.399430e-01 	 1.351449e+00 
2.250000e+00 	 2.500000e+00 	 1.210887e+00 	 9.058766e-01 	 1.518684e+00 
2.500000e+00 	 2.750000e+00 	 1.274802e+00 	 9.437457e-01 	 1.622384e+00 
2.750000e+00 	 3.000000e+00 	 1.271843e+00 	 9.231392e-01 	 1.658953e+00 


==> anc/PlotData/fid/dR_bb_min/PWG_QCD_spin.dat <==
# UPPER PANEL: absolute prediction - PWG [QCD+spin]
# xlow - xhigh - val - scale envelope down - scale envelope up
0.000000e+00 	 2.500000e-01 	 0.000000e+00 	 0.000000e+00 	 0.000000e+00 
2.500000e-01 	 5.000000e-01 	 1.448358e-01 	 1.117607e-01 	 1.724875e-01 
5.000000e-01 	 7.500000e-01 	 4.984516e-01 	 3.846158e-01 	 5.935139e-01 
7.500000e-01 	 1.000000e+00 	 5.185304e-01 	 4.000537e-01 	 6.171828e-01 
1.000000e+00 	 1.250000e+00 	 4.836984e-01 	 3.731682e-01 	 5.746856e-01 
1.250000e+00 	 1.500000e+00 	 3.812870e-01 	 2.937774e-01 	 4.530520e-01 
1.500000e+00 	 1.750000e+00 	 2.461716e-01 	 1.885915e-01 	 2.948012e-01 
1.750000e+00 	 2.000000e+00 	 1.289036e-01 	 9.817340e-02 	 1.554339e-01 
2.000000e+00 	 2.250000e+00 	 5.125892e-02 	 3.872529e-02 	 6.246834e-02 
2.250000e+00 	 2.500000e+00 	 1.510964e-02 	 1.129399e-02 	 1.868409e-02 
2.500000e+00 	 2.750000e+00 	 3.899634e-03 	 2.900110e-03 	 4.840924e-03 
2.750000e+00 	 3.000000e+00 	 7.937308e-04 	 5.841804e-04 	 9.831840e-04 


# BOTTOM PANEL: ratio to PWG [QCD+spin]
# xlow - xhigh - val - scale envelope down - scale envelope up
0.000000e+00 	 2.500000e-01 	 1.000000e+00 	 1.000000e+00 	 1.000000e+00 
2.500000e-01 	 5.000000e-01 	 1.000000e+00 	 7.716375e-01 	 1.190918e+00 
5.000000e-01 	 7.500000e-01 	 1.000000e+00 	 7.716212e-01 	 1.190715e+00 
7.500000e-01 	 1.000000e+00 	 1.000000e+00 	 7.715145e-01 	 1.190254e+00 
1.000000e+00 	 1.250000e+00 	 1.000000e+00 	 7.714894e-01 	 1.188107e+00 
1.250000e+00 	 1.500000e+00 	 1.000000e+00 	 7.704890e-01 	 1.188218e+00 
1.500000e+00 	 1.750000e+00 	 1.000000e+00 	 7.660978e-01 	 1.197544e+00 
1.750000e+00 	 2.000000e+00 	 1.000000e+00 	 7.616032e-01 	 1.205815e+00 
2.000000e+00 	 2.250000e+00 	 1.000000e+00 	 7.554839e-01 	 1.218682e+00 
2.250000e+00 	 2.500000e+00 	 1.000000e+00 	 7.474690e-01 	 1.236568e+00 
2.500000e+00 	 2.750000e+00 	 1.000000e+00 	 7.436879e-01 	 1.241379e+00 
2.750000e+00 	 3.000000e+00 	 1.000000e+00 	 7.359931e-01 	 1.238687e+00 


==> anc/PlotData/fid/dR_bl_min/PWG_QCD_EW_no_spin.dat <==
# UPPER PANEL: absolute prediction - PWG [QCD+EW+no spin]
# xlow - xhigh - val - scale envelope down - scale envelope up
0.000000e+00 	 2.500000e-01 	 9.940996e-02 	 7.781340e-02 	 1.152779e-01 
2.500000e-01 	 5.000000e-01 	 2.992790e-01 	 2.343733e-01 	 3.467118e-01 
5.000000e-01 	 7.500000e-01 	 4.346008e-01 	 3.395309e-01 	 5.068336e-01 
7.500000e-01 	 1.000000e+00 	 4.626292e-01 	 3.604464e-01 	 5.433739e-01 
1.000000e+00 	 1.250000e+00 	 4.121724e-01 	 3.202250e-01 	 4.875335e-01 
1.250000e+00 	 1.500000e+00 	 3.154737e-01 	 2.441383e-01 	 3.763484e-01 
1.500000e+00 	 1.750000e+00 	 2.151610e-01 	 1.659703e-01 	 2.584543e-01 
1.750000e+00 	 2.000000e+00 	 1.303172e-01 	 9.993070e-02 	 1.583445e-01 
2.000000e+00 	 2.250000e+00 	 7.134824e-02 	 5.450870e-02 	 8.724033e-02 
2.250000e+00 	 2.500000e+00 	 3.570768e-02 	 2.707672e-02 	 4.428392e-02 
2.500000e+00 	 2.750000e+00 	 1.560305e-02 	 1.176642e-02 	 1.949998e-02 
2.750000e+00 	 3.000000e+00 	 6.404692e-03 	 4.827774e-03 	 7.969518e-03 


# BOTTOM PANEL: ratio to PWG [QCD+spin]
# xlow - xhigh - val - scale envelope down - scale envelope up
0.000000e+00 	 2.500000e-01 	 9.876944e-01 	 7.731203e-01 	 1.145351e+00 
2.500000e-01 	 5.000000e-01 	 9.506507e-01 	 7.444796e-01 	 1.101320e+00 
5.000000e-01 	 7.500000e-01 	 9.572890e-01 	 7.478800e-01 	 1.116395e+00 
7.500000e-01 	 1.000000e+00 	 9.873610e-01 	 7.692786e-01 	 1.159690e+00 
1.000000e+00 	 1.250000e+00 	 1.022791e+00 	 7.946265e-01 	 1.209797e+00 
1.250000e+00 	 1.500000e+00 	 1.053979e+00 	 8.156513e-01 	 1.257357e+00 
1.500000e+00 	 1.750000e+00 	 1.089973e+00 	 8.407805e-01 	 1.309290e+00 
1.750000e+00 	 2.000000e+00 	 1.104479e+00 	 8.469435e-01 	 1.342019e+00 
2.000000e+00 	 2.250000e+00 	 1.110893e+00 	 8.487009e-01 	 1.358333e+00 
2.250000e+00 	 2.500000e+00 	 1.117693e+00 	 8.475335e-01 	 1.386139e+00 
2.500000e+00 	 2.750000e+00 	 1.128211e+00 	 8.507957e-01 	 1.409987e+00 
2.750000e+00 	 3.000000e+00 	 1.181470e+00 	 8.905768e-01 	 1.470133e+00 


==> anc/PlotData/fid/dR_bl_min/PWG_QCD_EW_spin.dat <==
# UPPER PANEL: absolute prediction - PWG [QCD+EW+spin]
# xlow - xhigh - val - scale envelope down - scale envelope up
0.000000e+00 	 2.500000e-01 	 1.032894e-01 	 8.092906e-02 	 1.195796e-01 
2.500000e-01 	 5.000000e-01 	 3.255657e-01 	 2.550152e-01 	 3.770270e-01 
5.000000e-01 	 7.500000e-01 	 4.713852e-01 	 3.686747e-01 	 5.485709e-01 
7.500000e-01 	 1.000000e+00 	 4.891752e-01 	 3.811325e-01 	 5.747187e-01 
1.000000e+00 	 1.250000e+00 	 4.208096e-01 	 3.272559e-01 	 4.968900e-01 
1.250000e+00 	 1.500000e+00 	 3.168858e-01 	 2.454251e-01 	 3.775160e-01 
1.500000e+00 	 1.750000e+00 	 2.125748e-01 	 1.639577e-01 	 2.553974e-01 
1.750000e+00 	 2.000000e+00 	 1.277370e-01 	 9.804008e-02 	 1.549219e-01 
2.000000e+00 	 2.250000e+00 	 6.887176e-02 	 5.259998e-02 	 8.425339e-02 
2.250000e+00 	 2.500000e+00 	 3.447554e-02 	 2.617567e-02 	 4.256771e-02 
2.500000e+00 	 2.750000e+00 	 1.528281e-02 	 1.152276e-02 	 1.909642e-02 
2.750000e+00 	 3.000000e+00 	 5.996012e-03 	 4.513864e-03 	 7.483606e-03 


# BOTTM PANEL: ratio to PWG [QCD+spin]
# xlow - xhigh - val - scale envelope down - scale envelope up
0.000000e+00 	 2.500000e-01 	 1.026239e+00 	 8.040762e-01 	 1.188091e+00 
2.500000e-01 	 5.000000e-01 	 1.034150e+00 	 8.100480e-01 	 1.197615e+00 
5.000000e-01 	 7.500000e-01 	 1.038314e+00 	 8.120746e-01 	 1.208329e+00 
7.500000e-01 	 1.000000e+00 	 1.044017e+00 	 8.134276e-01 	 1.226587e+00 
1.000000e+00 	 1.250000e+00 	 1.044224e+00 	 8.120737e-01 	 1.233014e+00 
1.250000e+00 	 1.500000e+00 	 1.058696e+00 	 8.199505e-01 	 1.261258e+00 
1.500000e+00 	 1.750000e+00 	 1.076872e+00 	 8.305848e-01 	 1.293804e+00 
1.750000e+00 	 2.000000e+00 	 1.082611e+00 	 8.309200e-01 	 1.313011e+00 
2.000000e+00 	 2.250000e+00 	 1.072334e+00 	 8.189821e-01 	 1.311826e+00 
2.250000e+00 	 2.500000e+00 	 1.079125e+00 	 8.193295e-01 	 1.332420e+00 
2.500000e+00 	 2.750000e+00 	 1.105056e+00 	 8.331776e-01 	 1.380807e+00 
2.750000e+00 	 3.000000e+00 	 1.106081e+00 	 8.326700e-01 	 1.380497e+00 


==> anc/PlotData/fid/dR_bl_min/PWG_QCD_spin.dat <==
# UPPER PANEL: absolute prediction - PWG [QCD+spin]
# xlow - xhigh - val - scale envelope down - scale envelope up
0.000000e+00 	 2.500000e-01 	 1.006485e-01 	 7.814797e-02 	 1.178049e-01 
2.500000e-01 	 5.000000e-01 	 3.148149e-01 	 2.446481e-01 	 3.676786e-01 
5.000000e-01 	 7.500000e-01 	 4.539912e-01 	 3.515855e-01 	 5.344881e-01 
7.500000e-01 	 1.000000e+00 	 4.685512e-01 	 3.616079e-01 	 5.560229e-01 
1.000000e+00 	 1.250000e+00 	 4.029880e-01 	 3.099399e-01 	 4.818661e-01 
1.250000e+00 	 1.500000e+00 	 2.993170e-01 	 2.293460e-01 	 3.604331e-01 
1.500000e+00 	 1.750000e+00 	 1.974003e-01 	 1.506481e-01 	 2.394985e-01 
1.750000e+00 	 2.000000e+00 	 1.179898e-01 	 8.962766e-02 	 1.443227e-01 
2.000000e+00 	 2.250000e+00 	 6.422604e-02 	 4.841192e-02 	 7.964019e-02 
2.250000e+00 	 2.500000e+00 	 3.194767e-02 	 2.399497e-02 	 3.979434e-02 
2.500000e+00 	 2.750000e+00 	 1.382990e-02 	 1.031080e-02 	 1.743121e-02 
2.750000e+00 	 3.000000e+00 	 5.420952e-03 	 4.031078e-03 	 6.831435e-03 


# BOTTOM PANEL: ratio to PWG [QCD+spin]
# xlow - xhigh - val - scale envelope down - scale envelope up
0.000000e+00 	 2.500000e-01 	 1.000000e+00 	 7.764445e-01 	 1.170458e+00 
2.500000e-01 	 5.000000e-01 	 1.000000e+00 	 7.771172e-01 	 1.167920e+00 
5.000000e-01 	 7.500000e-01 	 1.000000e+00 	 7.744324e-01 	 1.177309e+00 
7.500000e-01 	 1.000000e+00 	 1.000000e+00 	 7.717575e-01 	 1.186685e+00 
1.000000e+00 	 1.250000e+00 	 1.000000e+00 	 7.691044e-01 	 1.195733e+00 
1.250000e+00 	 1.500000e+00 	 1.000000e+00 	 7.662310e-01 	 1.204185e+00 
1.500000e+00 	 1.750000e+00 	 1.000000e+00 	 7.631605e-01 	 1.213263e+00 
1.750000e+00 	 2.000000e+00 	 1.000000e+00 	 7.596221e-01 	 1.223180e+00 
2.000000e+00 	 2.250000e+00 	 1.000000e+00 	 7.537740e-01 	 1.239998e+00 
2.250000e+00 	 2.500000e+00 	 1.000000e+00 	 7.510710e-01 	 1.245610e+00 
2.500000e+00 	 2.750000e+00 	 1.000000e+00 	 7.455441e-01 	 1.260400e+00 
2.750000e+00 	 3.000000e+00 	 1.000000e+00 	 7.436107e-01 	 1.260191e+00 


==> anc/PlotData/fid/pT_b1/PWG_QCD_EW_no_spin.dat <==
# UPPER PANEL: absolute prediction - PWG [QCD+EW+no spin]
# xlow - xhigh - val - scale envelope down - scale envelope up
0.000000e+00 	 5.000000e+01 	 2.993430e-05 	 2.306187e-05 	 3.632633e-05 
5.000000e+01 	 1.000000e+02 	 1.395963e-03 	 1.075266e-03 	 1.696327e-03 
1.000000e+02 	 1.500000e+02 	 3.083996e-03 	 2.382530e-03 	 3.708890e-03 
1.500000e+02 	 2.000000e+02 	 2.781924e-03 	 2.157854e-03 	 3.301273e-03 
2.000000e+02 	 2.500000e+02 	 1.874546e-03 	 1.459459e-03 	 2.199214e-03 
2.500000e+02 	 3.000000e+02 	 1.163778e-03 	 9.088060e-04 	 1.352029e-03 
3.000000e+02 	 3.500000e+02 	 7.097618e-04 	 5.560482e-04 	 8.169843e-04 
3.500000e+02 	 4.000000e+02 	 4.361748e-04 	 3.423111e-04 	 4.988357e-04 
4.000000e+02 	 4.500000e+02 	 2.894158e-04 	 2.268615e-04 	 3.316629e-04 
4.500000e+02 	 5.000000e+02 	 1.927660e-04 	 1.511601e-04 	 2.201662e-04 
5.000000e+02 	 5.500000e+02 	 1.376399e-04 	 1.084083e-04 	 1.554392e-04 
5.500000e+02 	 6.000000e+02 	 9.944046e-05 	 7.788202e-05 	 1.136543e-04 
6.000000e+02 	 6.500000e+02 	 7.193078e-05 	 5.645420e-05 	 8.164485e-05 
6.500000e+02 	 7.000000e+02 	 5.453136e-05 	 4.301093e-05 	 6.134091e-05 
7.000000e+02 	 7.500000e+02 	 4.178298e-05 	 3.312032e-05 	 4.626013e-05 
7.500000e+02 	 8.000000e+02 	 3.179472e-05 	 2.489202e-05 	 3.618146e-05 
8.000000e+02 	 8.500000e+02 	 2.542052e-05 	 2.010497e-05 	 2.814403e-05 
8.500000e+02 	 9.000000e+02 	 2.006804e-05 	 1.586206e-05 	 2.223546e-05 
9.000000e+02 	 9.500000e+02 	 1.474604e-05 	 1.173510e-05 	 1.612770e-05 
9.500000e+02 	 1.000000e+03 	 1.206217e-05 	 9.554189e-06 	 1.327069e-05 


# BOTTOM PANEL: ratio to PWG [QCD+spin]
# xlow - xhigh - val - scale envelope down - scale envelope up
0.000000e+00 	 5.000000e+01 	 9.759869e-01 	 7.519161e-01 	 1.184395e+00 
5.000000e+01 	 1.000000e+02 	 1.032867e+00 	 7.955846e-01 	 1.255105e+00 
1.000000e+02 	 1.500000e+02 	 1.022451e+00 	 7.898909e-01 	 1.229625e+00 
1.500000e+02 	 2.000000e+02 	 1.001640e+00 	 7.769421e-01 	 1.188634e+00 
2.000000e+02 	 2.500000e+02 	 9.896701e-01 	 7.705239e-01 	 1.161079e+00 
2.500000e+02 	 3.000000e+02 	 9.960365e-01 	 7.778150e-01 	 1.157154e+00 
3.000000e+02 	 3.500000e+02 	 1.015270e+00 	 7.953920e-01 	 1.168645e+00 
3.500000e+02 	 4.000000e+02 	 1.030955e+00 	 8.090959e-01 	 1.179062e+00 
4.000000e+02 	 4.500000e+02 	 1.060733e+00 	 8.314665e-01 	 1.215573e+00 
4.500000e+02 	 5.000000e+02 	 1.014676e+00 	 7.956724e-01 	 1.158905e+00 
5.000000e+02 	 5.500000e+02 	 1.041359e+00 	 8.201975e-01 	 1.176025e+00 
5.500000e+02 	 6.000000e+02 	 9.943330e-01 	 7.787641e-01 	 1.136461e+00 
6.000000e+02 	 6.500000e+02 	 9.855054e-01 	 7.734647e-01 	 1.118595e+00 
6.500000e+02 	 7.000000e+02 	 9.812115e-01 	 7.739183e-01 	 1.103739e+00 
7.000000e+02 	 7.500000e+02 	 9.698923e-01 	 7.688093e-01 	 1.073819e+00 
7.500000e+02 	 8.000000e+02 	 9.672633e-01 	 7.572686e-01 	 1.100717e+00 
8.000000e+02 	 8.500000e+02 	 1.005043e+00 	 7.948836e-01 	 1.112721e+00 
8.500000e+02 	 9.000000e+02 	 1.033036e+00 	 8.165264e-01 	 1.144608e+00 
9.000000e+02 	 9.500000e+02 	 9.748223e-01 	 7.757769e-01 	 1.066160e+00 
9.500000e+02 	 1.000000e+03 	 1.026761e+00 	 8.132754e-01 	 1.129633e+00 


==> anc/PlotData/fid/pT_b1/PWG_QCD_EW_spin.dat <==
# UPPER PANEL: absolute prediction - PWG [QCD+EW+spin]
# xlow - xhigh - val - scale envelope down - scale envelope up
0.000000e+00 	 5.000000e+01 	 3.348738e-05 	 2.594173e-05 	 4.020148e-05 
5.000000e+01 	 1.000000e+02 	 1.486117e-03 	 1.145266e-03 	 1.804785e-03 
1.000000e+02 	 1.500000e+02 	 3.224366e-03 	 2.491652e-03 	 3.875304e-03 
1.500000e+02 	 2.000000e+02 	 2.907928e-03 	 2.258566e-03 	 3.441604e-03 
2.000000e+02 	 2.500000e+02 	 1.961574e-03 	 1.529656e-03 	 2.292913e-03 
2.500000e+02 	 3.000000e+02 	 1.187277e-03 	 9.289093e-04 	 1.373667e-03 
3.000000e+02 	 3.500000e+02 	 7.167154e-04 	 5.618119e-04 	 8.240659e-04 
3.500000e+02 	 4.000000e+02 	 4.314170e-04 	 3.389518e-04 	 4.925225e-04 
4.000000e+02 	 4.500000e+02 	 2.793970e-04 	 2.191310e-04 	 3.194860e-04 
4.500000e+02 	 5.000000e+02 	 1.898381e-04 	 1.488234e-04 	 2.169857e-04 
5.000000e+02 	 5.500000e+02 	 1.343613e-04 	 1.055887e-04 	 1.524993e-04 
5.500000e+02 	 6.000000e+02 	 1.008281e-04 	 7.959553e-05 	 1.132298e-04 
6.000000e+02 	 6.500000e+02 	 7.556010e-05 	 5.925216e-05 	 8.604231e-05 
6.500000e+02 	 7.000000e+02 	 5.643752e-05 	 4.441167e-05 	 6.361936e-05 
7.000000e+02 	 7.500000e+02 	 4.236246e-05 	 3.351874e-05 	 4.711592e-05 
7.500000e+02 	 8.000000e+02 	 3.421934e-05 	 2.704168e-05 	 3.814024e-05 
8.000000e+02 	 8.500000e+02 	 2.712844e-05 	 2.127740e-05 	 3.069820e-05 
8.500000e+02 	 9.000000e+02 	 2.006804e-05 	 1.580641e-05 	 2.246320e-05 
9.000000e+02 	 9.500000e+02 	 1.550850e-05 	 1.237186e-05 	 1.691842e-05 
9.500000e+02 	 1.000000e+03 	 1.131495e-05 	 9.086107e-06 	 1.226391e-05 


# BOTTM PANEL: ratio to PWG [QCD+spin]
# xlow - xhigh - val - scale envelope down - scale envelope up
0.000000e+00 	 5.000000e+01 	 1.091833e+00 	 8.458118e-01 	 1.310741e+00 
5.000000e+01 	 1.000000e+02 	 1.099571e+00 	 8.473773e-01 	 1.335353e+00 
1.000000e+02 	 1.500000e+02 	 1.068988e+00 	 8.260686e-01 	 1.284797e+00 
1.500000e+02 	 2.000000e+02 	 1.047009e+00 	 8.132037e-01 	 1.239160e+00 
2.000000e+02 	 2.500000e+02 	 1.035617e+00 	 8.075849e-01 	 1.210548e+00 
2.500000e+02 	 3.000000e+02 	 1.016148e+00 	 7.950207e-01 	 1.175673e+00 
3.000000e+02 	 3.500000e+02 	 1.025216e+00 	 8.036366e-01 	 1.178774e+00 
3.500000e+02 	 4.000000e+02 	 1.019709e+00 	 8.011556e-01 	 1.164140e+00 
4.000000e+02 	 4.500000e+02 	 1.024014e+00 	 8.031336e-01 	 1.170943e+00 
4.500000e+02 	 5.000000e+02 	 9.992647e-01 	 7.833724e-01 	 1.142163e+00 
5.000000e+02 	 5.500000e+02 	 1.016553e+00 	 7.988647e-01 	 1.153782e+00 
5.500000e+02 	 6.000000e+02 	 1.008208e+00 	 7.958980e-01 	 1.132217e+00 
6.000000e+02 	 6.500000e+02 	 1.035230e+00 	 8.117989e-01 	 1.178844e+00 
6.500000e+02 	 7.000000e+02 	 1.015510e+00 	 7.991226e-01 	 1.144737e+00 
7.000000e+02 	 7.500000e+02 	 9.833436e-01 	 7.780576e-01 	 1.093684e+00 
7.500000e+02 	 8.000000e+02 	 1.041025e+00 	 8.226656e-01 	 1.160308e+00 
8.000000e+02 	 8.500000e+02 	 1.072568e+00 	 8.412374e-01 	 1.213704e+00 
8.500000e+02 	 9.000000e+02 	 1.033036e+00 	 8.136614e-01 	 1.156331e+00 
9.000000e+02 	 9.500000e+02 	 1.025227e+00 	 8.178715e-01 	 1.118433e+00 
9.500000e+02 	 1.000000e+03 	 9.631556e-01 	 7.734312e-01 	 1.043934e+00 


==> anc/PlotData/fid/pT_b1/PWG_QCD_spin.dat <==
# UPPER PANEL: absolute prediction - PWG [QCD+spin]
# xlow - xhigh - val - scale envelope down - scale envelope up
0.000000e+00 	 5.000000e+01 	 3.067080e-05 	 2.336342e-05 	 3.748271e-05 
5.000000e+01 	 1.000000e+02 	 1.351542e-03 	 1.028320e-03 	 1.659215e-03 
1.000000e+02 	 1.500000e+02 	 3.016278e-03 	 2.304385e-03 	 3.664461e-03 
1.500000e+02 	 2.000000e+02 	 2.777368e-03 	 2.133553e-03 	 3.328768e-03 
2.000000e+02 	 2.500000e+02 	 1.894112e-03 	 1.464008e-03 	 2.236982e-03 
2.500000e+02 	 3.000000e+02 	 1.168409e-03 	 9.063245e-04 	 1.366788e-03 
3.000000e+02 	 3.500000e+02 	 6.990870e-04 	 5.435797e-04 	 8.122992e-04 
3.500000e+02 	 4.000000e+02 	 4.230786e-04 	 3.293073e-04 	 4.898686e-04 
4.000000e+02 	 4.500000e+02 	 2.728450e-04 	 2.123068e-04 	 3.157642e-04 
4.500000e+02 	 5.000000e+02 	 1.899778e-04 	 1.488662e-04 	 2.162793e-04 
5.000000e+02 	 5.500000e+02 	 1.321734e-04 	 1.029761e-04 	 1.519959e-04 
5.500000e+02 	 6.000000e+02 	 1.000072e-04 	 7.813573e-05 	 1.142265e-04 
6.000000e+02 	 6.500000e+02 	 7.298872e-05 	 5.726926e-05 	 8.252542e-05 
6.500000e+02 	 7.000000e+02 	 5.557554e-05 	 4.377330e-05 	 6.218787e-05 
7.000000e+02 	 7.500000e+02 	 4.308002e-05 	 3.385834e-05 	 4.834943e-05 
7.500000e+02 	 8.000000e+02 	 3.287080e-05 	 2.580079e-05 	 3.698093e-05 
8.000000e+02 	 8.500000e+02 	 2.529298e-05 	 1.970425e-05 	 2.890416e-05 
8.500000e+02 	 9.000000e+02 	 1.942627e-05 	 1.521583e-05 	 2.183437e-05 
9.000000e+02 	 9.500000e+02 	 1.512690e-05 	 1.194203e-05 	 1.678276e-05 
9.500000e+02 	 1.000000e+03 	 1.174779e-05 	 9.317086e-06 	 1.294440e-05 


# BOTTOM PANEL: ratio to PWG [QCD+spin]
# xlow - xhigh - val - scale envelope down - scale envelope up
0.000000e+00 	 5.000000e+01 	 1.000000e+00 	 7.617480e-01 	 1.222098e+00 
5.000000e+01 	 1.000000e+02 	 1.000000e+00 	 7.608492e-01 	 1.227646e+00 
1.000000e+02 	 1.500000e+02 	 1.000000e+00 	 7.639831e-01 	 1.214895e+00 
1.500000e+02 	 2.000000e+02 	 1.000000e+00 	 7.681924e-01 	 1.198533e+00 
2.000000e+02 	 2.500000e+02 	 1.000000e+00 	 7.729256e-01 	 1.181019e+00 
2.500000e+02 	 3.000000e+02 	 1.000000e+00 	 7.756911e-01 	 1.169785e+00 
3.000000e+02 	 3.500000e+02 	 1.000000e+00 	 7.775566e-01 	 1.161943e+00 
3.500000e+02 	 4.000000e+02 	 1.000000e+00 	 7.783597e-01 	 1.157867e+00 
4.000000e+02 	 4.500000e+02 	 1.000000e+00 	 7.781222e-01 	 1.157302e+00 
4.500000e+02 	 5.000000e+02 	 1.000000e+00 	 7.835979e-01 	 1.138445e+00 
5.000000e+02 	 5.500000e+02 	 1.000000e+00 	 7.790987e-01 	 1.149974e+00 
5.500000e+02 	 6.000000e+02 	 1.000000e+00 	 7.813010e-01 	 1.142183e+00 
6.000000e+02 	 6.500000e+02 	 1.000000e+00 	 7.846317e-01 	 1.130660e+00 
6.500000e+02 	 7.000000e+02 	 1.000000e+00 	 7.876361e-01 	 1.118979e+00 
7.000000e+02 	 7.500000e+02 	 1.000000e+00 	 7.859406e-01 	 1.122317e+00 
7.500000e+02 	 8.000000e+02 	 1.000000e+00 	 7.849152e-01 	 1.125039e+00 
8.000000e+02 	 8.500000e+02 	 1.000000e+00 	 7.790404e-01 	 1.142774e+00 
8.500000e+02 	 9.000000e+02 	 1.000000e+00 	 7.832606e-01 	 1.123961e+00 
9.000000e+02 	 9.500000e+02 	 1.000000e+00 	 7.894565e-01 	 1.109465e+00 
9.500000e+02 	 1.000000e+03 	 1.000000e+00 	 7.930927e-01 	 1.101858e+00 


==> anc/PlotData/fid/pT_l/PWG_QCD_EW_no_spin.dat <==
# UPPER PANEL: absolute prediction - PWG [QCD+EW+no spin]
# xlow - xhigh - val - scale envelope down - scale envelope up
0.000000e+00 	 2.500000e+01 	 2.718273e-03 	 2.105001e-03 	 3.242392e-03 
2.500000e+01 	 5.000000e+01 	 7.044916e-03 	 5.449265e-03 	 8.423646e-03 
5.000000e+01 	 7.500000e+01 	 5.130736e-03 	 3.974222e-03 	 6.109464e-03 
7.500000e+01 	 1.000000e+02 	 3.362280e-03 	 2.610386e-03 	 3.977355e-03 
1.000000e+02 	 1.250000e+02 	 2.173752e-03 	 1.692400e-03 	 2.551783e-03 
1.250000e+02 	 1.500000e+02 	 1.428368e-03 	 1.117013e-03 	 1.658509e-03 
1.500000e+02 	 1.750000e+02 	 9.556716e-04 	 7.479605e-04 	 1.105450e-03 
1.750000e+02 	 2.000000e+02 	 6.419332e-04 	 5.032269e-04 	 7.390166e-04 
2.000000e+02 	 2.250000e+02 	 4.378368e-04 	 3.446302e-04 	 4.985825e-04 
2.250000e+02 	 2.500000e+02 	 3.033994e-04 	 2.387228e-04 	 3.451732e-04 
2.500000e+02 	 2.750000e+02 	 2.136117e-04 	 1.686197e-04 	 2.411750e-04 
2.750000e+02 	 3.000000e+02 	 1.524316e-04 	 1.206952e-04 	 1.704921e-04 
3.000000e+02 	 3.250000e+02 	 1.130580e-04 	 8.925889e-05 	 1.271694e-04 
3.250000e+02 	 3.500000e+02 	 8.506040e-05 	 6.732513e-05 	 9.498335e-05 
3.500000e+02 	 3.750000e+02 	 6.218652e-05 	 4.986792e-05 	 6.782588e-05 
3.750000e+02 	 4.000000e+02 	 4.333840e-05 	 3.448234e-05 	 4.781557e-05 
4.000000e+02 	 4.250000e+02 	 3.238944e-05 	 2.566968e-05 	 3.590592e-05 
4.250000e+02 	 4.500000e+02 	 2.403284e-05 	 1.901067e-05 	 2.674710e-05 
4.500000e+02 	 4.750000e+02 	 1.796363e-05 	 1.430596e-05 	 1.973792e-05 
4.750000e+02 	 5.000000e+02 	 1.390733e-05 	 1.116140e-05 	 1.512925e-05 


# BOTTOM PANEL: ratio to PWG [QCD+spin]
# xlow - xhigh - val - scale envelope down - scale envelope up
0.000000e+00 	 2.500000e+01 	 9.057480e-01 	 7.014014e-01 	 1.080388e+00 
2.500000e+01 	 5.000000e+01 	 9.303702e-01 	 7.196443e-01 	 1.112449e+00 
5.000000e+01 	 7.500000e+01 	 9.880953e-01 	 7.653697e-01 	 1.176582e+00 
7.500000e+01 	 1.000000e+02 	 1.045535e+00 	 8.117260e-01 	 1.236799e+00 
1.000000e+02 	 1.250000e+02 	 1.090986e+00 	 8.493998e-01 	 1.280716e+00 
1.250000e+02 	 1.500000e+02 	 1.133039e+00 	 8.860598e-01 	 1.315596e+00 
1.500000e+02 	 1.750000e+02 	 1.173953e+00 	 9.187991e-01 	 1.357941e+00 
1.750000e+02 	 2.000000e+02 	 1.219560e+00 	 9.560428e-01 	 1.404002e+00 
2.000000e+02 	 2.250000e+02 	 1.235368e+00 	 9.723833e-01 	 1.406764e+00 
2.250000e+02 	 2.500000e+02 	 1.290988e+00 	 1.015784e+00 	 1.468738e+00 
2.500000e+02 	 2.750000e+02 	 1.282426e+00 	 1.012315e+00 	 1.447904e+00 
2.750000e+02 	 3.000000e+02 	 1.372456e+00 	 1.086710e+00 	 1.535069e+00 
3.000000e+02 	 3.250000e+02 	 1.446397e+00 	 1.141926e+00 	 1.626930e+00 
3.250000e+02 	 3.500000e+02 	 1.507524e+00 	 1.193202e+00 	 1.683388e+00 
3.500000e+02 	 3.750000e+02 	 1.500611e+00 	 1.203353e+00 	 1.636693e+00 
3.750000e+02 	 4.000000e+02 	 1.424371e+00 	 1.133305e+00 	 1.571519e+00 
4.000000e+02 	 4.250000e+02 	 1.577397e+00 	 1.250138e+00 	 1.748653e+00 
4.250000e+02 	 4.500000e+02 	 1.516664e+00 	 1.199725e+00 	 1.687955e+00 
4.500000e+02 	 4.750000e+02 	 1.512447e+00 	 1.204489e+00 	 1.661833e+00 
4.750000e+02 	 5.000000e+02 	 1.656138e+00 	 1.329143e+00 	 1.801650e+00 


==> anc/PlotData/fid/pT_l/PWG_QCD_EW_spin.dat <==
# UPPER PANEL: absolute prediction - PWG [QCD+EW+spin]
# xlow - xhigh - val - scale envelope down - scale envelope up
0.000000e+00 	 2.500000e+01 	 3.181546e-03 	 2.464763e-03 	 3.791404e-03 
2.500000e+01 	 5.000000e+01 	 7.965696e-03 	 6.168044e-03 	 9.504899e-03 
5.000000e+01 	 7.500000e+01 	 5.454540e-03 	 4.230628e-03 	 6.476441e-03 
7.500000e+01 	 1.000000e+02 	 3.379390e-03 	 2.630650e-03 	 3.973441e-03 
1.000000e+02 	 1.250000e+02 	 2.074632e-03 	 1.619364e-03 	 2.420830e-03 
1.250000e+02 	 1.500000e+02 	 1.313968e-03 	 1.027690e-03 	 1.522999e-03 
1.500000e+02 	 1.750000e+02 	 8.323352e-04 	 6.514121e-04 	 9.619197e-04 
1.750000e+02 	 2.000000e+02 	 5.464420e-04 	 4.299408e-04 	 6.230505e-04 
2.000000e+02 	 2.250000e+02 	 3.593947e-04 	 2.836216e-04 	 4.065562e-04 
2.250000e+02 	 2.500000e+02 	 2.479835e-04 	 1.960040e-04 	 2.793060e-04 
2.500000e+02 	 2.750000e+02 	 1.709748e-04 	 1.359891e-04 	 1.894812e-04 
2.750000e+02 	 3.000000e+02 	 1.175413e-04 	 9.341503e-05 	 1.302516e-04 
3.000000e+02 	 3.250000e+02 	 8.185804e-05 	 6.504618e-05 	 9.060819e-05 
3.250000e+02 	 3.500000e+02 	 6.099704e-05 	 4.839047e-05 	 6.748985e-05 
3.500000e+02 	 3.750000e+02 	 4.117300e-05 	 3.305619e-05 	 4.486309e-05 
3.750000e+02 	 4.000000e+02 	 2.940058e-05 	 2.333032e-05 	 3.251865e-05 
4.000000e+02 	 4.250000e+02 	 2.070850e-05 	 1.634968e-05 	 2.308379e-05 
4.250000e+02 	 4.500000e+02 	 1.576774e-05 	 1.273557e-05 	 1.703276e-05 
4.500000e+02 	 4.750000e+02 	 1.146745e-05 	 9.147053e-06 	 1.262390e-05 
4.750000e+02 	 5.000000e+02 	 8.051612e-06 	 6.176272e-06 	 9.506527e-06 


# BOTTM PANEL: ratio to PWG [QCD+spin]
# xlow - xhigh - val - scale envelope down - scale envelope up
0.000000e+00 	 2.500000e+01 	 1.060114e+00 	 8.212768e-01 	 1.263323e+00 
2.500000e+01 	 5.000000e+01 	 1.051971e+00 	 8.145682e-01 	 1.255242e+00 
5.000000e+01 	 7.500000e+01 	 1.050455e+00 	 8.147493e-01 	 1.247256e+00 
7.500000e+01 	 1.000000e+02 	 1.050856e+00 	 8.180273e-01 	 1.235582e+00 
1.000000e+02 	 1.250000e+02 	 1.041238e+00 	 8.127439e-01 	 1.214992e+00 
1.250000e+02 	 1.500000e+02 	 1.042292e+00 	 8.152048e-01 	 1.208105e+00 
1.500000e+02 	 1.750000e+02 	 1.022445e+00 	 8.001984e-01 	 1.181628e+00 
1.750000e+02 	 2.000000e+02 	 1.038144e+00 	 8.168121e-01 	 1.183687e+00 
2.000000e+02 	 2.250000e+02 	 1.014042e+00 	 8.002459e-01 	 1.147109e+00 
2.250000e+02 	 2.500000e+02 	 1.055189e+00 	 8.340121e-01 	 1.188469e+00 
2.500000e+02 	 2.750000e+02 	 1.026454e+00 	 8.164161e-01 	 1.137558e+00 
2.750000e+02 	 3.000000e+02 	 1.058313e+00 	 8.410858e-01 	 1.172753e+00 
3.000000e+02 	 3.250000e+02 	 1.047244e+00 	 8.321625e-01 	 1.159188e+00 
3.250000e+02 	 3.500000e+02 	 1.081049e+00 	 8.576233e-01 	 1.196121e+00 
3.500000e+02 	 3.750000e+02 	 9.935378e-01 	 7.976725e-01 	 1.082583e+00 
3.750000e+02 	 4.000000e+02 	 9.662868e-01 	 7.667801e-01 	 1.068766e+00 
4.000000e+02 	 4.250000e+02 	 1.008524e+00 	 7.962453e-01 	 1.124203e+00 
4.250000e+02 	 4.500000e+02 	 9.950700e-01 	 8.037161e-01 	 1.074903e+00 
4.500000e+02 	 4.750000e+02 	 9.655011e-01 	 7.701355e-01 	 1.062868e+00 
4.750000e+02 	 5.000000e+02 	 9.588170e-01 	 7.354943e-01 	 1.132074e+00 


==> anc/PlotData/fid/pT_l/PWG_QCD_spin.dat <==
# UPPER PANEL: absolute prediction - PWG [QCD+spin]
# xlow - xhigh - val - scale envelope down - scale envelope up
0.000000e+00 	 2.500000e+01 	 3.001136e-03 	 2.301236e-03 	 3.613651e-03 
2.500000e+01 	 5.000000e+01 	 7.572164e-03 	 5.798191e-03 	 9.142133e-03 
5.000000e+01 	 7.500000e+01 	 5.192552e-03 	 3.987017e-03 	 6.228496e-03 
7.500000e+01 	 1.000000e+02 	 3.215846e-03 	 2.478826e-03 	 3.821433e-03 
1.000000e+02 	 1.250000e+02 	 1.992466e-03 	 1.540324e-03 	 2.350668e-03 
1.250000e+02 	 1.500000e+02 	 1.260652e-03 	 9.783009e-04 	 1.473532e-03 
1.500000e+02 	 1.750000e+02 	 8.140632e-04 	 6.338454e-04 	 9.434481e-04 
1.750000e+02 	 2.000000e+02 	 5.263644e-04 	 4.110955e-04 	 6.051810e-04 
2.000000e+02 	 2.250000e+02 	 3.544181e-04 	 2.779810e-04 	 4.034128e-04 
2.250000e+02 	 2.500000e+02 	 2.350134e-04 	 1.843875e-04 	 2.669579e-04 
2.500000e+02 	 2.750000e+02 	 1.665684e-04 	 1.302204e-04 	 1.905533e-04 
2.750000e+02 	 3.000000e+02 	 1.110648e-04 	 8.707483e-05 	 1.260869e-04 
3.000000e+02 	 3.250000e+02 	 7.816524e-05 	 6.146140e-05 	 8.797935e-05 
3.250000e+02 	 3.500000e+02 	 5.642392e-05 	 4.440730e-05 	 6.329806e-05 
3.500000e+02 	 3.750000e+02 	 4.144080e-05 	 3.272642e-05 	 4.620719e-05 
3.750000e+02 	 4.000000e+02 	 3.042635e-05 	 2.398812e-05 	 3.397720e-05 
4.000000e+02 	 4.250000e+02 	 2.053347e-05 	 1.648383e-05 	 2.240233e-05 
4.250000e+02 	 4.500000e+02 	 1.584586e-05 	 1.283511e-05 	 1.709706e-05 
4.500000e+02 	 4.750000e+02 	 1.187720e-05 	 9.247921e-06 	 1.348351e-05 
4.750000e+02 	 5.000000e+02 	 8.397444e-06 	 6.734210e-06 	 9.172083e-06 


# BOTTOM PANEL: ratio to PWG [QCD+spin]
# xlow - xhigh - val - scale envelope down - scale envelope up
0.000000e+00 	 2.500000e+01 	 1.000000e+00 	 7.667884e-01 	 1.204094e+00 
2.500000e+01 	 5.000000e+01 	 1.000000e+00 	 7.657244e-01 	 1.207334e+00 
5.000000e+01 	 7.500000e+01 	 1.000000e+00 	 7.678338e-01 	 1.199506e+00 
7.500000e+01 	 1.000000e+02 	 1.000000e+00 	 7.708163e-01 	 1.188313e+00 
1.000000e+02 	 1.250000e+02 	 1.000000e+00 	 7.730743e-01 	 1.179778e+00 
1.250000e+02 	 1.500000e+02 	 1.000000e+00 	 7.760277e-01 	 1.168865e+00 
1.500000e+02 	 1.750000e+02 	 1.000000e+00 	 7.786194e-01 	 1.158937e+00 
1.750000e+02 	 2.000000e+02 	 1.000000e+00 	 7.810093e-01 	 1.149738e+00 
2.000000e+02 	 2.250000e+02 	 1.000000e+00 	 7.843307e-01 	 1.138240e+00 
2.250000e+02 	 2.500000e+02 	 1.000000e+00 	 7.845830e-01 	 1.135926e+00 
2.500000e+02 	 2.750000e+02 	 1.000000e+00 	 7.817832e-01 	 1.143994e+00 
2.750000e+02 	 3.000000e+02 	 1.000000e+00 	 7.840002e-01 	 1.135256e+00 
3.000000e+02 	 3.250000e+02 	 1.000000e+00 	 7.863009e-01 	 1.125556e+00 
3.250000e+02 	 3.500000e+02 	 1.000000e+00 	 7.870297e-01 	 1.121830e+00 
3.500000e+02 	 3.750000e+02 	 1.000000e+00 	 7.897150e-01 	 1.115017e+00 
3.750000e+02 	 4.000000e+02 	 1.000000e+00 	 7.883995e-01 	 1.116703e+00 
4.000000e+02 	 4.250000e+02 	 1.000000e+00 	 8.027787e-01 	 1.091015e+00 
4.250000e+02 	 4.500000e+02 	 1.000000e+00 	 8.099974e-01 	 1.078961e+00 
4.500000e+02 	 4.750000e+02 	 1.000000e+00 	 7.786280e-01 	 1.135243e+00 
4.750000e+02 	 5.000000e+02 	 1.000000e+00 	 8.019357e-01 	 1.092247e+00 


==> anc/PlotData/fid/pT_miss/PWG_QCD_EW_no_spin.dat <==
# UPPER PANEL: absolute prediction - PWG [QCD+EW+no spin]
# xlow - xhigh - val - scale envelope down - scale envelope up
0.000000e+00 	 2.500000e+01 	 4.833224e-03 	 3.743504e-03 	 5.755756e-03 
2.500000e+01 	 5.000000e+01 	 6.868328e-03 	 5.313117e-03 	 8.208022e-03 
5.000000e+01 	 7.500000e+01 	 4.749596e-03 	 3.681218e-03 	 5.647685e-03 
7.500000e+01 	 1.000000e+02 	 3.000445e-03 	 2.331513e-03 	 3.542895e-03 
1.000000e+02 	 1.250000e+02 	 1.837750e-03 	 1.431957e-03 	 2.152793e-03 
1.250000e+02 	 1.500000e+02 	 1.165806e-03 	 9.130020e-04 	 1.348875e-03 
1.500000e+02 	 1.750000e+02 	 7.574004e-04 	 5.935283e-04 	 8.736411e-04 
1.750000e+02 	 2.000000e+02 	 5.127108e-04 	 4.028671e-04 	 5.867506e-04 
2.000000e+02 	 2.250000e+02 	 3.645794e-04 	 2.871893e-04 	 4.141884e-04 
2.250000e+02 	 2.500000e+02 	 2.495695e-04 	 1.968618e-04 	 2.825079e-04 
2.500000e+02 	 2.750000e+02 	 1.744211e-04 	 1.385209e-04 	 1.938915e-04 
2.750000e+02 	 3.000000e+02 	 1.273618e-04 	 1.010341e-04 	 1.418862e-04 
3.000000e+02 	 3.250000e+02 	 9.058064e-05 	 7.132194e-05 	 1.023381e-04 
3.250000e+02 	 3.500000e+02 	 6.810320e-05 	 5.473931e-05 	 7.417130e-05 
3.500000e+02 	 3.750000e+02 	 4.992608e-05 	 3.939414e-05 	 5.606931e-05 
3.750000e+02 	 4.000000e+02 	 3.675073e-05 	 2.928059e-05 	 4.045218e-05 
4.000000e+02 	 4.250000e+02 	 2.720469e-05 	 2.160066e-05 	 3.001945e-05 
4.250000e+02 	 4.500000e+02 	 2.064750e-05 	 1.635979e-05 	 2.282070e-05 
4.500000e+02 	 4.750000e+02 	 1.540176e-05 	 1.219144e-05 	 1.707998e-05 
4.750000e+02 	 5.000000e+02 	 1.137595e-05 	 8.953286e-06 	 1.271247e-05 


# BOTTOM PANEL: ratio to PWG [QCD+spin]
# xlow - xhigh - val - scale envelope down - scale envelope up
0.000000e+00 	 2.500000e+01 	 1.287732e+00 	 9.973945e-01 	 1.533526e+00 
2.500000e+01 	 5.000000e+01 	 1.077087e+00 	 8.331996e-01 	 1.287177e+00 
5.000000e+01 	 7.500000e+01 	 9.636954e-01 	 7.469210e-01 	 1.145918e+00 
7.500000e+01 	 1.000000e+02 	 9.236600e-01 	 7.177353e-01 	 1.090649e+00 
1.000000e+02 	 1.250000e+02 	 8.960185e-01 	 6.981687e-01 	 1.049622e+00 
1.250000e+02 	 1.500000e+02 	 8.769138e-01 	 6.867558e-01 	 1.014617e+00 
1.500000e+02 	 1.750000e+02 	 8.532593e-01 	 6.686471e-01 	 9.842118e-01 
1.750000e+02 	 2.000000e+02 	 8.354372e-01 	 6.564522e-01 	 9.560813e-01 
2.000000e+02 	 2.250000e+02 	 8.447050e-01 	 6.653974e-01 	 9.596455e-01 
2.250000e+02 	 2.500000e+02 	 8.228858e-01 	 6.490968e-01 	 9.314909e-01 
2.500000e+02 	 2.750000e+02 	 8.130102e-01 	 6.456725e-01 	 9.037655e-01 
2.750000e+02 	 3.000000e+02 	 8.065355e-01 	 6.398121e-01 	 8.985132e-01 
3.000000e+02 	 3.250000e+02 	 8.195978e-01 	 6.453400e-01 	 9.259826e-01 
3.250000e+02 	 3.500000e+02 	 8.194179e-01 	 6.586236e-01 	 8.924293e-01 
3.500000e+02 	 3.750000e+02 	 8.632789e-01 	 6.811697e-01 	 9.695024e-01 
3.750000e+02 	 4.000000e+02 	 8.276647e-01 	 6.594293e-01 	 9.110252e-01 
4.000000e+02 	 4.250000e+02 	 8.254581e-01 	 6.554180e-01 	 9.108651e-01 
4.250000e+02 	 4.500000e+02 	 8.281028e-01 	 6.561371e-01 	 9.152624e-01 
4.500000e+02 	 4.750000e+02 	 7.887446e-01 	 6.243397e-01 	 8.746882e-01 
4.750000e+02 	 5.000000e+02 	 8.040041e-01 	 6.327804e-01 	 8.984633e-01 


==> anc/PlotData/fid/pT_miss/PWG_QCD_EW_spin.dat <==
# UPPER PANEL: absolute prediction - PWG [QCD+EW+spin]
# xlow - xhigh - val - scale envelope down - scale envelope up
0.000000e+00 	 2.500000e+01 	 3.950322e-03 	 3.064710e-03 	 4.687266e-03 
2.500000e+01 	 5.000000e+01 	 6.750636e-03 	 5.227144e-03 	 8.055367e-03 
5.000000e+01 	 7.500000e+01 	 5.183592e-03 	 4.015860e-03 	 6.174544e-03 
7.500000e+01 	 1.000000e+02 	 3.416872e-03 	 2.653919e-03 	 4.040427e-03 
1.000000e+02 	 1.250000e+02 	 2.139624e-03 	 1.666935e-03 	 2.509408e-03 
1.250000e+02 	 1.500000e+02 	 1.378838e-03 	 1.078694e-03 	 1.598821e-03 
1.500000e+02 	 1.750000e+02 	 9.192868e-04 	 7.207401e-04 	 1.059112e-03 
1.750000e+02 	 2.000000e+02 	 6.300388e-04 	 4.948428e-04 	 7.219184e-04 
2.000000e+02 	 2.250000e+02 	 4.436620e-04 	 3.505909e-04 	 5.008794e-04 
2.250000e+02 	 2.500000e+02 	 3.067847e-04 	 2.421802e-04 	 3.472365e-04 
2.500000e+02 	 2.750000e+02 	 2.156856e-04 	 1.704602e-04 	 2.425948e-04 
2.750000e+02 	 3.000000e+02 	 1.586534e-04 	 1.256731e-04 	 1.772665e-04 
3.000000e+02 	 3.250000e+02 	 1.160469e-04 	 9.164520e-05 	 1.305264e-04 
3.250000e+02 	 3.500000e+02 	 8.231552e-05 	 6.564977e-05 	 9.050019e-05 
3.500000e+02 	 3.750000e+02 	 6.078356e-05 	 4.844185e-05 	 6.686897e-05 
3.750000e+02 	 4.000000e+02 	 4.663224e-05 	 3.725966e-05 	 5.112367e-05 
4.000000e+02 	 4.250000e+02 	 3.333489e-05 	 2.631970e-05 	 3.737381e-05 
4.250000e+02 	 4.500000e+02 	 2.516129e-05 	 2.011382e-05 	 2.751193e-05 
4.500000e+02 	 4.750000e+02 	 1.942756e-05 	 1.518321e-05 	 2.214389e-05 
4.750000e+02 	 5.000000e+02 	 1.445630e-05 	 1.181728e-05 	 1.545795e-05 


# BOTTM PANEL: ratio to PWG [QCD+spin]
# xlow - xhigh - val - scale envelope down - scale envelope up
0.000000e+00 	 2.500000e+01 	 1.052498e+00 	 8.165412e-01 	 1.248844e+00 
2.500000e+01 	 5.000000e+01 	 1.058630e+00 	 8.197173e-01 	 1.263237e+00 
5.000000e+01 	 7.500000e+01 	 1.051753e+00 	 8.148200e-01 	 1.252818e+00 
7.500000e+01 	 1.000000e+02 	 1.051853e+00 	 8.169850e-01 	 1.243809e+00 
1.000000e+02 	 1.250000e+02 	 1.043201e+00 	 8.127354e-01 	 1.223494e+00 
1.250000e+02 	 1.500000e+02 	 1.037155e+00 	 8.113888e-01 	 1.202625e+00 
1.500000e+02 	 1.750000e+02 	 1.035635e+00 	 8.119592e-01 	 1.193157e+00 
1.750000e+02 	 2.000000e+02 	 1.026617e+00 	 8.063221e-01 	 1.176331e+00 
2.000000e+02 	 2.250000e+02 	 1.027934e+00 	 8.122947e-01 	 1.160502e+00 
2.250000e+02 	 2.500000e+02 	 1.011537e+00 	 7.985216e-01 	 1.144916e+00 
2.500000e+02 	 2.750000e+02 	 1.005352e+00 	 7.945475e-01 	 1.130781e+00 
2.750000e+02 	 3.000000e+02 	 1.004694e+00 	 7.958415e-01 	 1.122564e+00 
3.000000e+02 	 3.250000e+02 	 1.050023e+00 	 8.292302e-01 	 1.181038e+00 
3.250000e+02 	 3.500000e+02 	 9.904206e-01 	 7.898982e-01 	 1.088899e+00 
3.500000e+02 	 3.750000e+02 	 1.051017e+00 	 8.376149e-01 	 1.156241e+00 
3.750000e+02 	 4.000000e+02 	 1.050207e+00 	 8.391264e-01 	 1.151358e+00 
4.000000e+02 	 4.250000e+02 	 1.011464e+00 	 7.986054e-01 	 1.134015e+00 
4.250000e+02 	 4.500000e+02 	 1.009136e+00 	 8.066988e-01 	 1.103412e+00 
4.500000e+02 	 4.750000e+02 	 9.949111e-01 	 7.775522e-01 	 1.134018e+00 
4.750000e+02 	 5.000000e+02 	 1.021710e+00 	 8.351953e-01 	 1.092503e+00 


==> anc/PlotData/fid/pT_miss/PWG_QCD_spin.dat <==
# UPPER PANEL: absolute prediction - PWG [QCD+spin]
# xlow - xhigh - val - scale envelope down - scale envelope up
0.000000e+00 	 2.500000e+01 	 3.753283e-03 	 2.882367e-03 	 4.499973e-03 
2.500000e+01 	 5.000000e+01 	 6.376764e-03 	 4.882051e-03 	 7.699865e-03 
5.000000e+01 	 7.500000e+01 	 4.928524e-03 	 3.778889e-03 	 5.931615e-03 
7.500000e+01 	 1.000000e+02 	 3.248430e-03 	 2.498873e-03 	 3.879735e-03 
1.000000e+02 	 1.250000e+02 	 2.051018e-03 	 1.584251e-03 	 2.426141e-03 
1.250000e+02 	 1.500000e+02 	 1.329442e-03 	 1.029857e-03 	 1.561954e-03 
1.500000e+02 	 1.750000e+02 	 8.876556e-04 	 6.901369e-04 	 1.032734e-03 
1.750000e+02 	 2.000000e+02 	 6.137036e-04 	 4.791211e-04 	 7.069516e-04 
2.000000e+02 	 2.250000e+02 	 4.316056e-04 	 3.367714e-04 	 4.974904e-04 
2.250000e+02 	 2.500000e+02 	 3.032857e-04 	 2.374266e-04 	 3.467683e-04 
2.500000e+02 	 2.750000e+02 	 2.145374e-04 	 1.682560e-04 	 2.437755e-04 
2.750000e+02 	 3.000000e+02 	 1.579122e-04 	 1.247334e-04 	 1.764549e-04 
3.000000e+02 	 3.250000e+02 	 1.105184e-04 	 8.716133e-05 	 1.237332e-04 
3.250000e+02 	 3.500000e+02 	 8.311168e-05 	 6.610675e-05 	 9.190260e-05 
3.500000e+02 	 3.750000e+02 	 5.783308e-05 	 4.570791e-05 	 6.442301e-05 
3.750000e+02 	 4.000000e+02 	 4.440292e-05 	 3.511760e-05 	 4.929292e-05 
4.000000e+02 	 4.250000e+02 	 3.295708e-05 	 2.606335e-05 	 3.661782e-05 
4.250000e+02 	 4.500000e+02 	 2.493350e-05 	 1.988208e-05 	 2.742702e-05 
4.500000e+02 	 4.750000e+02 	 1.952693e-05 	 1.533260e-05 	 2.194510e-05 
4.750000e+02 	 5.000000e+02 	 1.414912e-05 	 1.113685e-05 	 1.579557e-05 


# BOTTOM PANEL: ratio to PWG [QCD+spin]
# xlow - xhigh - val - scale envelope down - scale envelope up
0.000000e+00 	 2.500000e+01 	 1.000000e+00 	 7.679590e-01 	 1.198943e+00 
2.500000e+01 	 5.000000e+01 	 1.000000e+00 	 7.656001e-01 	 1.207488e+00 
5.000000e+01 	 7.500000e+01 	 1.000000e+00 	 7.667385e-01 	 1.203528e+00 
7.500000e+01 	 1.000000e+02 	 1.000000e+00 	 7.692557e-01 	 1.194342e+00 
1.000000e+02 	 1.250000e+02 	 1.000000e+00 	 7.724219e-01 	 1.182896e+00 
1.250000e+02 	 1.500000e+02 	 1.000000e+00 	 7.746535e-01 	 1.174894e+00 
1.500000e+02 	 1.750000e+02 	 1.000000e+00 	 7.774827e-01 	 1.163440e+00 
1.750000e+02 	 2.000000e+02 	 1.000000e+00 	 7.807044e-01 	 1.151943e+00 
2.000000e+02 	 2.250000e+02 	 1.000000e+00 	 7.802757e-01 	 1.152650e+00 
2.250000e+02 	 2.500000e+02 	 1.000000e+00 	 7.828479e-01 	 1.143372e+00 
2.500000e+02 	 2.750000e+02 	 1.000000e+00 	 7.842736e-01 	 1.136284e+00 
2.750000e+02 	 3.000000e+02 	 1.000000e+00 	 7.898910e-01 	 1.117424e+00 
3.000000e+02 	 3.250000e+02 	 1.000000e+00 	 7.886590e-01 	 1.119571e+00 
3.250000e+02 	 3.500000e+02 	 1.000000e+00 	 7.953966e-01 	 1.105772e+00 
3.500000e+02 	 3.750000e+02 	 1.000000e+00 	 7.903420e-01 	 1.113948e+00 
3.750000e+02 	 4.000000e+02 	 1.000000e+00 	 7.908849e-01 	 1.110128e+00 
4.000000e+02 	 4.250000e+02 	 1.000000e+00 	 7.908270e-01 	 1.111076e+00 
4.250000e+02 	 4.500000e+02 	 1.000000e+00 	 7.974042e-01 	 1.100007e+00 
4.500000e+02 	 4.750000e+02 	 1.000000e+00 	 7.852027e-01 	 1.123838e+00 
4.750000e+02 	 5.000000e+02 	 1.000000e+00 	 7.871055e-01 	 1.116364e+00 


==> anc/PlotData/inc/HT/MG5_QCD.dat <==
# UPPER PANEL: absolute prediction - MG5 [QCD]
# xlow - xhigh - val - scale envelope down - scale envelope up
6.000000e+02 	 7.700000e+02 	 7.062147e-04 	 5.212068e-04 	 8.811664e-04 
7.700000e+02 	 9.400000e+02 	 1.043792e-02 	 7.910949e-03 	 1.286503e-02 
9.400000e+02 	 1.110000e+03 	 1.609306e-02 	 1.233087e-02 	 1.924743e-02 
1.110000e+03 	 1.280000e+03 	 1.346034e-02 	 1.046179e-02 	 1.587131e-02 
1.280000e+03 	 1.450000e+03 	 9.168994e-03 	 7.168072e-03 	 1.049127e-02 
1.450000e+03 	 1.620000e+03 	 5.775139e-03 	 4.512747e-03 	 6.476936e-03 
1.620000e+03 	 1.790000e+03 	 3.463171e-03 	 2.735282e-03 	 3.901841e-03 
1.790000e+03 	 1.960000e+03 	 2.156717e-03 	 1.665758e-03 	 2.346407e-03 
1.960000e+03 	 2.130000e+03 	 1.293748e-03 	 9.915190e-04 	 1.477852e-03 
2.130000e+03 	 2.300000e+03 	 7.806300e-04 	 6.083429e-04 	 8.810649e-04 
2.300000e+03 	 2.470000e+03 	 4.843812e-04 	 3.720202e-04 	 5.868471e-04 
2.470000e+03 	 2.640000e+03 	 2.977970e-04 	 2.247401e-04 	 3.417798e-04 
2.640000e+03 	 2.810000e+03 	 1.859011e-04 	 1.388613e-04 	 2.277907e-04 
2.810000e+03 	 2.980000e+03 	 1.128522e-04 	 8.636989e-05 	 1.371808e-04 
2.980000e+03 	 3.150000e+03 	 7.131824e-05 	 5.479661e-05 	 8.667222e-05 
3.150000e+03 	 3.320000e+03 	 5.182642e-05 	 3.748167e-05 	 6.556417e-05 
3.320000e+03 	 3.490000e+03 	 3.151484e-05 	 2.159040e-05 	 4.440533e-05 
3.490000e+03 	 3.660000e+03 	 2.090363e-05 	 1.418948e-05 	 2.536000e-05 
3.660000e+03 	 3.830000e+03 	 1.288829e-05 	 8.141788e-06 	 1.840199e-05 
3.830000e+03 	 4.000000e+03 	 9.791459e-06 	 5.034692e-06 	 1.100301e-05 


# MIDDLE PANEL: ratio to PWG [QCD]
# xlow - xhigh - val - scale envelope down - scale envelope up
6.000000e+02 	 7.700000e+02 	 7.889428e-01 	 5.822625e-01 	 9.843888e-01 
7.700000e+02 	 9.400000e+02 	 8.999790e-01 	 6.820983e-01 	 1.109249e+00 
9.400000e+02 	 1.110000e+03 	 9.939399e-01 	 7.615793e-01 	 1.188760e+00 
1.110000e+03 	 1.280000e+03 	 1.036771e+00 	 8.058105e-01 	 1.222475e+00 
1.280000e+03 	 1.450000e+03 	 1.050625e+00 	 8.213501e-01 	 1.202138e+00 
1.450000e+03 	 1.620000e+03 	 1.054759e+00 	 8.241986e-01 	 1.182934e+00 
1.620000e+03 	 1.790000e+03 	 1.028952e+00 	 8.126868e-01 	 1.159286e+00 
1.790000e+03 	 1.960000e+03 	 1.044547e+00 	 8.067647e-01 	 1.136418e+00 
1.960000e+03 	 2.130000e+03 	 1.028221e+00 	 7.880212e-01 	 1.174540e+00 
2.130000e+03 	 2.300000e+03 	 1.013164e+00 	 7.895562e-01 	 1.143517e+00 
2.300000e+03 	 2.470000e+03 	 1.021578e+00 	 7.846048e-01 	 1.237683e+00 
2.470000e+03 	 2.640000e+03 	 9.995147e-01 	 7.543091e-01 	 1.147137e+00 
2.640000e+03 	 2.810000e+03 	 1.015979e+00 	 7.588988e-01 	 1.244913e+00 
2.810000e+03 	 2.980000e+03 	 9.682529e-01 	 7.410391e-01 	 1.176988e+00 
2.980000e+03 	 3.150000e+03 	 9.332607e-01 	 7.170609e-01 	 1.134181e+00 
3.150000e+03 	 3.320000e+03 	 1.120289e+00 	 8.102106e-01 	 1.417247e+00 
3.320000e+03 	 3.490000e+03 	 9.957774e-01 	 6.821939e-01 	 1.403079e+00 
3.490000e+03 	 3.660000e+03 	 1.012552e+00 	 6.873249e-01 	 1.228414e+00 
3.660000e+03 	 3.830000e+03 	 1.023528e+00 	 6.465832e-01 	 1.461401e+00 
3.830000e+03 	 4.000000e+03 	 1.218383e+00 	 6.264833e-01 	 1.369141e+00 


# BOTTM PANEL: ratio to PWG [QCD]
# xlow - xhigh - val - shower envelope down - shower envelope up
6.000000e+02 	 7.700000e+02 	 7.889428e-01 	 7.335492e-01 	 8.929784e-01 
7.700000e+02 	 9.400000e+02 	 8.999790e-01 	 8.330024e-01 	 9.758928e-01 
9.400000e+02 	 1.110000e+03 	 9.939399e-01 	 9.382162e-01 	 1.009848e+00 
1.110000e+03 	 1.280000e+03 	 1.036771e+00 	 1.016256e+00 	 1.039990e+00 
1.280000e+03 	 1.450000e+03 	 1.050625e+00 	 1.020656e+00 	 1.094177e+00 
1.450000e+03 	 1.620000e+03 	 1.054759e+00 	 1.009827e+00 	 1.141410e+00 
1.620000e+03 	 1.790000e+03 	 1.028952e+00 	 1.003662e+00 	 1.158336e+00 
1.790000e+03 	 1.960000e+03 	 1.044547e+00 	 9.732129e-01 	 1.152500e+00 
1.960000e+03 	 2.130000e+03 	 1.028221e+00 	 9.677069e-01 	 1.130571e+00 
2.130000e+03 	 2.300000e+03 	 1.013164e+00 	 9.567106e-01 	 1.120162e+00 
2.300000e+03 	 2.470000e+03 	 1.021578e+00 	 9.431080e-01 	 1.096883e+00 
2.470000e+03 	 2.640000e+03 	 9.995147e-01 	 9.404309e-01 	 1.058839e+00 
2.640000e+03 	 2.810000e+03 	 1.015979e+00 	 9.271622e-01 	 1.055445e+00 
2.810000e+03 	 2.980000e+03 	 9.682529e-01 	 9.057372e-01 	 1.059831e+00 
2.980000e+03 	 3.150000e+03 	 9.332607e-01 	 8.870753e-01 	 1.081343e+00 
3.150000e+03 	 3.320000e+03 	 1.120289e+00 	 8.945865e-01 	 1.181165e+00 
3.320000e+03 	 3.490000e+03 	 9.957774e-01 	 8.631904e-01 	 1.127533e+00 
3.490000e+03 	 3.660000e+03 	 1.012552e+00 	 7.575889e-01 	 1.099486e+00 
3.660000e+03 	 3.830000e+03 	 1.023528e+00 	 8.119753e-01 	 1.134827e+00 
3.830000e+03 	 4.000000e+03 	 1.218383e+00 	 7.423254e-01 	 1.359146e+00 


==> anc/PlotData/inc/HT/PWG_QCD.dat <==
# UPPER PANEL: absolute prediction - PWG [QCD]
# xlow - xhigh - val - scale envelope down - scale envelope up
6.000000e+02 	 7.700000e+02 	 8.951406e-04 	 8.913506e-04 	 8.989306e-04 
7.700000e+02 	 9.400000e+02 	 1.159796e-02 	 1.158432e-02 	 1.161160e-02 
9.400000e+02 	 1.110000e+03 	 1.619118e-02 	 1.617506e-02 	 1.620730e-02 
1.110000e+03 	 1.280000e+03 	 1.298294e-02 	 1.296851e-02 	 1.299737e-02 
1.280000e+03 	 1.450000e+03 	 8.727182e-03 	 8.715347e-03 	 8.739017e-03 
1.450000e+03 	 1.620000e+03 	 5.475315e-03 	 5.465941e-03 	 5.484689e-03 
1.620000e+03 	 1.790000e+03 	 3.365727e-03 	 3.358376e-03 	 3.373078e-03 
1.790000e+03 	 1.960000e+03 	 2.064739e-03 	 2.058980e-03 	 2.070498e-03 
1.960000e+03 	 2.130000e+03 	 1.258239e-03 	 1.253740e-03 	 1.262738e-03 
2.130000e+03 	 2.300000e+03 	 7.704871e-04 	 7.669625e-04 	 7.740117e-04 
2.300000e+03 	 2.470000e+03 	 4.741498e-04 	 4.713800e-04 	 4.769196e-04 
2.470000e+03 	 2.640000e+03 	 2.979416e-04 	 2.957424e-04 	 3.001408e-04 
2.640000e+03 	 2.810000e+03 	 1.829773e-04 	 1.812454e-04 	 1.847092e-04 
2.810000e+03 	 2.980000e+03 	 1.165524e-04 	 1.151651e-04 	 1.179397e-04 
2.980000e+03 	 3.150000e+03 	 7.641835e-05 	 7.528978e-05 	 7.754692e-05 
3.150000e+03 	 3.320000e+03 	 4.626164e-05 	 4.538042e-05 	 4.714286e-05 
3.320000e+03 	 3.490000e+03 	 3.164848e-05 	 3.091779e-05 	 3.237917e-05 
3.490000e+03 	 3.660000e+03 	 2.064450e-05 	 2.004926e-05 	 2.123974e-05 
3.660000e+03 	 3.830000e+03 	 1.259202e-05 	 1.213073e-05 	 1.305331e-05 
3.830000e+03 	 4.000000e+03 	 8.036435e-06 	 7.661273e-06 	 8.411598e-06 


# MIDDLE PANEL: ratio to PWG [QCD]
# xlow - xhigh - val - scale envelope down - scale envelope up
6.000000e+02 	 7.700000e+02 	 1.000000e+00 	 9.957660e-01 	 1.004234e+00 
7.700000e+02 	 9.400000e+02 	 1.000000e+00 	 9.988238e-01 	 1.001176e+00 
9.400000e+02 	 1.110000e+03 	 1.000000e+00 	 9.990045e-01 	 1.000996e+00 
1.110000e+03 	 1.280000e+03 	 1.000000e+00 	 9.988882e-01 	 1.001112e+00 
1.280000e+03 	 1.450000e+03 	 1.000000e+00 	 9.986439e-01 	 1.001356e+00 
1.450000e+03 	 1.620000e+03 	 1.000000e+00 	 9.982879e-01 	 1.001712e+00 
1.620000e+03 	 1.790000e+03 	 1.000000e+00 	 9.978159e-01 	 1.002184e+00 
1.790000e+03 	 1.960000e+03 	 1.000000e+00 	 9.972108e-01 	 1.002789e+00 
1.960000e+03 	 2.130000e+03 	 1.000000e+00 	 9.964240e-01 	 1.003576e+00 
2.130000e+03 	 2.300000e+03 	 1.000000e+00 	 9.954254e-01 	 1.004575e+00 
2.300000e+03 	 2.470000e+03 	 1.000000e+00 	 9.941585e-01 	 1.005842e+00 
2.470000e+03 	 2.640000e+03 	 1.000000e+00 	 9.926188e-01 	 1.007381e+00 
2.640000e+03 	 2.810000e+03 	 1.000000e+00 	 9.905350e-01 	 1.009465e+00 
2.810000e+03 	 2.980000e+03 	 1.000000e+00 	 9.880970e-01 	 1.011903e+00 
2.980000e+03 	 3.150000e+03 	 1.000000e+00 	 9.852317e-01 	 1.014768e+00 
3.150000e+03 	 3.320000e+03 	 1.000000e+00 	 9.809513e-01 	 1.019049e+00 
3.320000e+03 	 3.490000e+03 	 1.000000e+00 	 9.769122e-01 	 1.023088e+00 
3.490000e+03 	 3.660000e+03 	 1.000000e+00 	 9.711671e-01 	 1.028833e+00 
3.660000e+03 	 3.830000e+03 	 1.000000e+00 	 9.633661e-01 	 1.036634e+00 
3.830000e+03 	 4.000000e+03 	 1.000000e+00 	 9.533173e-01 	 1.046683e+00 


# BOTTM PANEL: ratio to PWG [QCD]
# xlow - xhigh - val - shower envelope down - shower envelope up
# empty


==> anc/PlotData/inc/HT/PWG_QCDEW.dat <==
# UPPER PANEL: absolute prediction - PWG [QCD+EW]
# xlow - xhigh - val - scale envelope down - scale envelope up
6.000000e+02 	 7.700000e+02 	 1.103801e-03 	 8.478996e-04 	 1.365257e-03 
7.700000e+02 	 9.400000e+02 	 1.303958e-02 	 1.011089e-02 	 1.562530e-02 
9.400000e+02 	 1.110000e+03 	 1.729169e-02 	 1.349551e-02 	 2.025569e-02 
1.110000e+03 	 1.280000e+03 	 1.353063e-02 	 1.059446e-02 	 1.565622e-02 
1.280000e+03 	 1.450000e+03 	 8.993282e-03 	 7.048613e-03 	 1.035026e-02 
1.450000e+03 	 1.620000e+03 	 5.618559e-03 	 4.398181e-03 	 6.468668e-03 
1.620000e+03 	 1.790000e+03 	 3.458627e-03 	 2.698520e-03 	 4.003812e-03 
1.790000e+03 	 1.960000e+03 	 2.093686e-03 	 1.630451e-03 	 2.430060e-03 
1.960000e+03 	 2.130000e+03 	 1.285834e-03 	 9.963832e-04 	 1.505999e-03 
2.130000e+03 	 2.300000e+03 	 7.942594e-04 	 6.132484e-04 	 9.362384e-04 
2.300000e+03 	 2.470000e+03 	 4.851605e-04 	 3.733812e-04 	 5.753722e-04 
2.470000e+03 	 2.640000e+03 	 3.038420e-04 	 2.319079e-04 	 3.661747e-04 
2.640000e+03 	 2.810000e+03 	 1.932272e-04 	 1.477326e-04 	 2.316628e-04 
2.810000e+03 	 2.980000e+03 	 1.209754e-04 	 9.150014e-05 	 1.482748e-04 
2.980000e+03 	 3.150000e+03 	 7.658994e-05 	 5.815828e-05 	 9.274826e-05 
3.150000e+03 	 3.320000e+03 	 4.901281e-05 	 3.694571e-05 	 6.027440e-05 
3.320000e+03 	 3.490000e+03 	 3.186428e-05 	 2.369978e-05 	 4.006864e-05 
3.490000e+03 	 3.660000e+03 	 2.067010e-05 	 1.554005e-05 	 2.546297e-05 
3.660000e+03 	 3.830000e+03 	 1.371202e-05 	 1.017226e-05 	 1.724629e-05 
3.830000e+03 	 4.000000e+03 	 8.999576e-06 	 6.656919e-06 	 1.135420e-05 


# MIDDLE PANEL: ratio to PWG [QCD]
# xlow - xhigh - val - scale envelope down - scale envelope up
6.000000e+02 	 7.700000e+02 	 1.233103e+00 	 9.472251e-01 	 1.525188e+00 
7.700000e+02 	 9.400000e+02 	 1.124299e+00 	 8.717817e-01 	 1.347245e+00 
9.400000e+02 	 1.110000e+03 	 1.067970e+00 	 8.335100e-01 	 1.251032e+00 
1.110000e+03 	 1.280000e+03 	 1.042185e+00 	 8.160294e-01 	 1.205908e+00 
1.280000e+03 	 1.450000e+03 	 1.030491e+00 	 8.076620e-01 	 1.185979e+00 
1.450000e+03 	 1.620000e+03 	 1.026162e+00 	 8.032745e-01 	 1.181424e+00 
1.620000e+03 	 1.790000e+03 	 1.027602e+00 	 8.017644e-01 	 1.189583e+00 
1.790000e+03 	 1.960000e+03 	 1.014020e+00 	 7.896645e-01 	 1.176933e+00 
1.960000e+03 	 2.130000e+03 	 1.021931e+00 	 7.918871e-01 	 1.196910e+00 
2.130000e+03 	 2.300000e+03 	 1.030854e+00 	 7.959230e-01 	 1.215125e+00 
2.300000e+03 	 2.470000e+03 	 1.023222e+00 	 7.874752e-01 	 1.213482e+00 
2.470000e+03 	 2.640000e+03 	 1.019804e+00 	 7.783671e-01 	 1.229015e+00 
2.640000e+03 	 2.810000e+03 	 1.056017e+00 	 8.073820e-01 	 1.266074e+00 
2.810000e+03 	 2.980000e+03 	 1.037949e+00 	 7.850558e-01 	 1.272173e+00 
2.980000e+03 	 3.150000e+03 	 1.002245e+00 	 7.610512e-01 	 1.213691e+00 
3.150000e+03 	 3.320000e+03 	 1.059470e+00 	 7.986252e-01 	 1.302902e+00 
3.320000e+03 	 3.490000e+03 	 1.006819e+00 	 7.488443e-01 	 1.266052e+00 
3.490000e+03 	 3.660000e+03 	 1.001240e+00 	 7.527455e-01 	 1.233402e+00 
3.660000e+03 	 3.830000e+03 	 1.088945e+00 	 8.078339e-01 	 1.369621e+00 
3.830000e+03 	 4.000000e+03 	 1.119847e+00 	 8.283423e-01 	 1.412840e+00 


# BOTTM PANEL: ratio to PWG [QCD]
# xlow - xhigh - val - shower envelope down - shower envelope up
6.000000e+02 	 7.700000e+02 	 1.233114e+00 	 1.118481e+00 	 1.404064e+00 
7.700000e+02 	 9.400000e+02 	 1.124310e+00 	 1.058056e+00 	 1.206069e+00 
9.400000e+02 	 1.110000e+03 	 1.067979e+00 	 1.043521e+00 	 1.089809e+00 
1.110000e+03 	 1.280000e+03 	 1.042195e+00 	 1.026533e+00 	 1.045146e+00 
1.280000e+03 	 1.450000e+03 	 1.030500e+00 	 9.887164e-01 	 1.058751e+00 
1.450000e+03 	 1.620000e+03 	 1.026171e+00 	 9.733066e-01 	 1.073424e+00 
1.620000e+03 	 1.790000e+03 	 1.027610e+00 	 9.583893e-01 	 1.086548e+00 
1.790000e+03 	 1.960000e+03 	 1.014028e+00 	 9.439601e-01 	 1.093376e+00 
1.960000e+03 	 2.130000e+03 	 1.021940e+00 	 9.483329e-01 	 1.101632e+00 
2.130000e+03 	 2.300000e+03 	 1.030862e+00 	 9.558355e-01 	 1.114239e+00 
2.300000e+03 	 2.470000e+03 	 1.023231e+00 	 9.398331e-01 	 1.127865e+00 
2.470000e+03 	 2.640000e+03 	 1.019813e+00 	 9.591438e-01 	 1.117244e+00 
2.640000e+03 	 2.810000e+03 	 1.056026e+00 	 9.517899e-01 	 1.180402e+00 
2.810000e+03 	 2.980000e+03 	 1.037957e+00 	 9.746823e-01 	 1.151409e+00 
2.980000e+03 	 3.150000e+03 	 1.002254e+00 	 9.361928e-01 	 1.115626e+00 
3.150000e+03 	 3.320000e+03 	 1.059479e+00 	 9.810234e-01 	 1.193943e+00 
3.320000e+03 	 3.490000e+03 	 1.006827e+00 	 9.354973e-01 	 1.118399e+00 
3.490000e+03 	 3.660000e+03 	 1.001249e+00 	 9.038080e-01 	 1.086160e+00 
3.660000e+03 	 3.830000e+03 	 1.088955e+00 	 9.964059e-01 	 1.152215e+00 
3.830000e+03 	 4.000000e+03 	 1.119856e+00 	 1.025693e+00 	 1.242021e+00 


==> anc/PlotData/inc/M_tttt/MG5_QCD.dat <==
# UPPER PANEL: absolute prediction - MG5 [QCD]
# xlow - xhigh - val - scale envelope down - scale envelope up
6.000000e+02 	 7.700000e+02 	 5.196305e-05 	 3.833477e-05 	 5.474214e-05 
7.700000e+02 	 9.400000e+02 	 2.543502e-03 	 2.094906e-03 	 2.842859e-03 
9.400000e+02 	 1.110000e+03 	 7.673365e-03 	 6.161603e-03 	 8.699573e-03 
1.110000e+03 	 1.280000e+03 	 1.028358e-02 	 8.172339e-03 	 1.174567e-02 
1.280000e+03 	 1.450000e+03 	 1.014942e-02 	 7.891531e-03 	 1.167258e-02 
1.450000e+03 	 1.620000e+03 	 8.558235e-03 	 6.664792e-03 	 1.006108e-02 
1.620000e+03 	 1.790000e+03 	 6.840812e-03 	 5.207399e-03 	 8.077149e-03 
1.790000e+03 	 1.960000e+03 	 5.153860e-03 	 3.868362e-03 	 6.241088e-03 
1.960000e+03 	 2.130000e+03 	 3.804551e-03 	 2.831379e-03 	 4.646247e-03 
2.130000e+03 	 2.300000e+03 	 2.763195e-03 	 2.060391e-03 	 3.383849e-03 
2.300000e+03 	 2.470000e+03 	 1.996684e-03 	 1.452571e-03 	 2.463027e-03 
2.470000e+03 	 2.640000e+03 	 1.441667e-03 	 1.028124e-03 	 1.774860e-03 
2.640000e+03 	 2.810000e+03 	 9.922165e-04 	 7.263840e-04 	 1.258569e-03 
2.810000e+03 	 2.980000e+03 	 7.108147e-04 	 5.058352e-04 	 9.216466e-04 
2.980000e+03 	 3.150000e+03 	 5.036454e-04 	 3.553678e-04 	 6.375151e-04 
3.150000e+03 	 3.320000e+03 	 3.486671e-04 	 2.520109e-04 	 4.710115e-04 
3.320000e+03 	 3.490000e+03 	 2.459251e-04 	 1.753058e-04 	 3.178231e-04 
3.490000e+03 	 3.660000e+03 	 1.726485e-04 	 1.219815e-04 	 2.309916e-04 
3.660000e+03 	 3.830000e+03 	 1.195014e-04 	 8.529503e-05 	 1.646222e-04 
3.830000e+03 	 4.000000e+03 	 8.634700e-05 	 5.940817e-05 	 1.181841e-04 


# MIDDLE PANEL: ratio to PWG [QCD]
# xlow - xhigh - val - scale envelope down - scale envelope up
6.000000e+02 	 7.700000e+02 	 9.538963e-01 	 7.037192e-01 	 1.004912e+00 
7.700000e+02 	 9.400000e+02 	 9.726102e-01 	 8.010716e-01 	 1.087081e+00 
9.400000e+02 	 1.110000e+03 	 1.002946e+00 	 8.053510e-01 	 1.137076e+00 
1.110000e+03 	 1.280000e+03 	 1.004827e+00 	 7.985338e-01 	 1.147690e+00 
1.280000e+03 	 1.450000e+03 	 1.009526e+00 	 7.849419e-01 	 1.161029e+00 
1.450000e+03 	 1.620000e+03 	 9.978499e-01 	 7.770833e-01 	 1.173075e+00 
1.620000e+03 	 1.790000e+03 	 1.007442e+00 	 7.668906e-01 	 1.189517e+00 
1.790000e+03 	 1.960000e+03 	 1.002609e+00 	 7.525340e-01 	 1.214114e+00 
1.960000e+03 	 2.130000e+03 	 9.983489e-01 	 7.429796e-01 	 1.219218e+00 
2.130000e+03 	 2.300000e+03 	 9.944379e-01 	 7.415080e-01 	 1.217803e+00 
2.300000e+03 	 2.470000e+03 	 9.968960e-01 	 7.252336e-01 	 1.229730e+00 
2.470000e+03 	 2.640000e+03 	 1.000034e+00 	 7.131735e-01 	 1.231158e+00 
2.640000e+03 	 2.810000e+03 	 9.647491e-01 	 7.062756e-01 	 1.223728e+00 
2.810000e+03 	 2.980000e+03 	 9.793780e-01 	 6.969522e-01 	 1.269867e+00 
2.980000e+03 	 3.150000e+03 	 9.811502e-01 	 6.922910e-01 	 1.241941e+00 
3.150000e+03 	 3.320000e+03 	 9.679930e-01 	 6.996495e-01 	 1.307654e+00 
3.320000e+03 	 3.490000e+03 	 9.982570e-01 	 7.115998e-01 	 1.290105e+00 
3.490000e+03 	 3.660000e+03 	 9.766872e-01 	 6.900597e-01 	 1.306739e+00 
3.660000e+03 	 3.830000e+03 	 9.820513e-01 	 7.009465e-01 	 1.352850e+00 
3.830000e+03 	 4.000000e+03 	 9.716540e-01 	 6.685141e-01 	 1.329913e+00 


# BOTTM PANEL: ratio to PWG [QCD]
# xlow - xhigh - val - shower envelope down - shower envelope up
6.000000e+02 	 7.700000e+02 	 9.538963e-01 	 9.045197e-01 	 9.988317e-01 
7.700000e+02 	 9.400000e+02 	 9.726102e-01 	 9.658212e-01 	 9.915183e-01 
9.400000e+02 	 1.110000e+03 	 1.002946e+00 	 9.988753e-01 	 1.009670e+00 
1.110000e+03 	 1.280000e+03 	 1.004827e+00 	 1.001279e+00 	 1.008381e+00 
1.280000e+03 	 1.450000e+03 	 1.009526e+00 	 1.002827e+00 	 1.013119e+00 
1.450000e+03 	 1.620000e+03 	 9.978499e-01 	 9.939485e-01 	 1.011793e+00 
1.620000e+03 	 1.790000e+03 	 1.007442e+00 	 9.981172e-01 	 1.015363e+00 
1.790000e+03 	 1.960000e+03 	 1.002609e+00 	 9.972304e-01 	 1.007678e+00 
1.960000e+03 	 2.130000e+03 	 9.983489e-01 	 9.843085e-01 	 1.004233e+00 
2.130000e+03 	 2.300000e+03 	 9.944379e-01 	 9.862280e-01 	 1.003173e+00 
2.300000e+03 	 2.470000e+03 	 9.968960e-01 	 9.753259e-01 	 1.004992e+00 
2.470000e+03 	 2.640000e+03 	 1.000034e+00 	 9.784186e-01 	 1.009531e+00 
2.640000e+03 	 2.810000e+03 	 9.647491e-01 	 9.535525e-01 	 9.862706e-01 
2.810000e+03 	 2.980000e+03 	 9.793780e-01 	 9.660440e-01 	 9.945659e-01 
2.980000e+03 	 3.150000e+03 	 9.811502e-01 	 9.588025e-01 	 1.001477e+00 
3.150000e+03 	 3.320000e+03 	 9.679930e-01 	 9.491112e-01 	 9.911786e-01 
3.320000e+03 	 3.490000e+03 	 9.982570e-01 	 9.751618e-01 	 1.045698e+00 
3.490000e+03 	 3.660000e+03 	 9.766872e-01 	 9.498426e-01 	 1.015247e+00 
3.660000e+03 	 3.830000e+03 	 9.820513e-01 	 9.159000e-01 	 1.014459e+00 
3.830000e+03 	 4.000000e+03 	 9.716540e-01 	 9.010235e-01 	 1.013933e+00 


==> anc/PlotData/inc/M_tttt/PWG_QCD.dat <==
# UPPER PANEL: absolute prediction - PWG [QCD]
# xlow - xhigh - val - scale envelope down - scale envelope up
6.000000e+02 	 7.700000e+02 	 5.447453e-05 	 5.353975e-05 	 5.540931e-05 
7.700000e+02 	 9.400000e+02 	 2.615130e-03 	 2.608653e-03 	 2.621607e-03 
9.400000e+02 	 1.110000e+03 	 7.650829e-03 	 7.639750e-03 	 7.661908e-03 
1.110000e+03 	 1.280000e+03 	 1.023418e-02 	 1.022137e-02 	 1.024699e-02 
1.280000e+03 	 1.450000e+03 	 1.005365e-02 	 1.004095e-02 	 1.006635e-02 
1.450000e+03 	 1.620000e+03 	 8.576676e-03 	 8.564944e-03 	 8.588408e-03 
1.620000e+03 	 1.790000e+03 	 6.790276e-03 	 6.779837e-03 	 6.800715e-03 
1.790000e+03 	 1.960000e+03 	 5.140448e-03 	 5.131365e-03 	 5.149531e-03 
1.960000e+03 	 2.130000e+03 	 3.810843e-03 	 3.803022e-03 	 3.818664e-03 
2.130000e+03 	 2.300000e+03 	 2.778650e-03 	 2.771970e-03 	 2.785330e-03 
2.300000e+03 	 2.470000e+03 	 2.002901e-03 	 1.997228e-03 	 2.008574e-03 
2.470000e+03 	 2.640000e+03 	 1.441618e-03 	 1.436803e-03 	 1.446433e-03 
2.640000e+03 	 2.810000e+03 	 1.028471e-03 	 1.024400e-03 	 1.032542e-03 
2.810000e+03 	 2.980000e+03 	 7.257818e-04 	 7.223588e-04 	 7.292048e-04 
2.980000e+03 	 3.150000e+03 	 5.133214e-04 	 5.104398e-04 	 5.162030e-04 
3.150000e+03 	 3.320000e+03 	 3.601959e-04 	 3.577777e-04 	 3.626141e-04 
3.320000e+03 	 3.490000e+03 	 2.463545e-04 	 2.443513e-04 	 2.483577e-04 
3.490000e+03 	 3.660000e+03 	 1.767695e-04 	 1.750721e-04 	 1.784669e-04 
3.660000e+03 	 3.830000e+03 	 1.216855e-04 	 1.202741e-04 	 1.230969e-04 
3.830000e+03 	 4.000000e+03 	 8.886600e-05 	 8.765346e-05 	 9.007854e-05 


# MIDDLE PANEL: ratio to PWG [QCD]
# xlow - xhigh - val - scale envelope down - scale envelope up
6.000000e+02 	 7.700000e+02 	 1.000000e+00 	 9.828400e-01 	 1.017160e+00 
7.700000e+02 	 9.400000e+02 	 1.000000e+00 	 9.975232e-01 	 1.002477e+00 
9.400000e+02 	 1.110000e+03 	 1.000000e+00 	 9.985520e-01 	 1.001448e+00 
1.110000e+03 	 1.280000e+03 	 1.000000e+00 	 9.987480e-01 	 1.001252e+00 
1.280000e+03 	 1.450000e+03 	 1.000000e+00 	 9.987367e-01 	 1.001263e+00 
1.450000e+03 	 1.620000e+03 	 1.000000e+00 	 9.986322e-01 	 1.001368e+00 
1.620000e+03 	 1.790000e+03 	 1.000000e+00 	 9.984627e-01 	 1.001537e+00 
1.790000e+03 	 1.960000e+03 	 1.000000e+00 	 9.982330e-01 	 1.001767e+00 
1.960000e+03 	 2.130000e+03 	 1.000000e+00 	 9.979476e-01 	 1.002052e+00 
2.130000e+03 	 2.300000e+03 	 1.000000e+00 	 9.975961e-01 	 1.002404e+00 
2.300000e+03 	 2.470000e+03 	 1.000000e+00 	 9.971676e-01 	 1.002832e+00 
2.470000e+03 	 2.640000e+03 	 1.000000e+00 	 9.966598e-01 	 1.003340e+00 
2.640000e+03 	 2.810000e+03 	 1.000000e+00 	 9.960421e-01 	 1.003958e+00 
2.810000e+03 	 2.980000e+03 	 1.000000e+00 	 9.952836e-01 	 1.004716e+00 
2.980000e+03 	 3.150000e+03 	 1.000000e+00 	 9.943864e-01 	 1.005614e+00 
3.150000e+03 	 3.320000e+03 	 1.000000e+00 	 9.932864e-01 	 1.006714e+00 
3.320000e+03 	 3.490000e+03 	 1.000000e+00 	 9.918685e-01 	 1.008132e+00 
3.490000e+03 	 3.660000e+03 	 1.000000e+00 	 9.903974e-01 	 1.009603e+00 
3.660000e+03 	 3.830000e+03 	 1.000000e+00 	 9.884012e-01 	 1.011599e+00 
3.830000e+03 	 4.000000e+03 	 1.000000e+00 	 9.863554e-01 	 1.013645e+00 


# BOTTM PANEL: ratio to PWG [QCD]
# xlow - xhigh - val - shower envelope down - shower envelope up
# empty


==> anc/PlotData/inc/M_tttt/PWG_QCDEW.dat <==
# UPPER PANEL: absolute prediction - PWG [QCD+EW]
# xlow - xhigh - val - scale envelope down - scale envelope up
6.000000e+02 	 7.700000e+02 	 6.592318e-05 	 5.066635e-05 	 8.350728e-05 
7.700000e+02 	 9.400000e+02 	 2.852814e-03 	 2.257461e-03 	 3.382775e-03 
9.400000e+02 	 1.110000e+03 	 8.083371e-03 	 6.417736e-03 	 9.399076e-03 
1.110000e+03 	 1.280000e+03 	 1.070837e-02 	 8.463618e-03 	 1.242343e-02 
1.280000e+03 	 1.450000e+03 	 1.059386e-02 	 8.323144e-03 	 1.232242e-02 
1.450000e+03 	 1.620000e+03 	 9.061247e-03 	 7.081908e-03 	 1.056132e-02 
1.620000e+03 	 1.790000e+03 	 7.218882e-03 	 5.611066e-03 	 8.441479e-03 
1.790000e+03 	 1.960000e+03 	 5.480537e-03 	 4.236676e-03 	 6.432643e-03 
1.960000e+03 	 2.130000e+03 	 4.063759e-03 	 3.123790e-03 	 4.790746e-03 
2.130000e+03 	 2.300000e+03 	 2.965165e-03 	 2.270525e-03 	 3.499201e-03 
2.300000e+03 	 2.470000e+03 	 2.150609e-03 	 1.640473e-03 	 2.538921e-03 
2.470000e+03 	 2.640000e+03 	 1.537175e-03 	 1.164796e-03 	 1.828069e-03 
2.640000e+03 	 2.810000e+03 	 1.101164e-03 	 8.308892e-04 	 1.311946e-03 
2.810000e+03 	 2.980000e+03 	 7.840688e-04 	 5.900713e-04 	 9.322412e-04 
2.980000e+03 	 3.150000e+03 	 5.537546e-04 	 4.140375e-04 	 6.629723e-04 
3.150000e+03 	 3.320000e+03 	 3.943311e-04 	 2.940518e-04 	 4.708538e-04 
3.320000e+03 	 3.490000e+03 	 2.704636e-04 	 2.005936e-04 	 3.243366e-04 
3.490000e+03 	 3.660000e+03 	 1.904882e-04 	 1.406977e-04 	 2.285518e-04 
3.660000e+03 	 3.830000e+03 	 1.338708e-04 	 9.833427e-05 	 1.613431e-04 
3.830000e+03 	 4.000000e+03 	 9.589906e-05 	 6.983504e-05 	 1.168551e-04 


# MIDDLE PANEL: ratio to PWG [QCD]
# xlow - xhigh - val - scale envelope down - scale envelope up
6.000000e+02 	 7.700000e+02 	 1.210165e+00 	 9.300925e-01 	 1.532960e+00 
7.700000e+02 	 9.400000e+02 	 1.090888e+00 	 8.632311e-01 	 1.293540e+00 
9.400000e+02 	 1.110000e+03 	 1.056535e+00 	 8.388288e-01 	 1.228504e+00 
1.110000e+03 	 1.280000e+03 	 1.046334e+00 	 8.269952e-01 	 1.213915e+00 
1.280000e+03 	 1.450000e+03 	 1.053733e+00 	 8.278729e-01 	 1.225667e+00 
1.450000e+03 	 1.620000e+03 	 1.056499e+00 	 8.257171e-01 	 1.231400e+00 
1.620000e+03 	 1.790000e+03 	 1.063121e+00 	 8.263384e-01 	 1.243172e+00 
1.790000e+03 	 1.960000e+03 	 1.066159e+00 	 8.241842e-01 	 1.251378e+00 
1.960000e+03 	 2.130000e+03 	 1.066367e+00 	 8.197111e-01 	 1.257135e+00 
2.130000e+03 	 2.300000e+03 	 1.067124e+00 	 8.171325e-01 	 1.259317e+00 
2.300000e+03 	 2.470000e+03 	 1.073747e+00 	 8.190485e-01 	 1.267622e+00 
2.470000e+03 	 2.640000e+03 	 1.066285e+00 	 8.079785e-01 	 1.268067e+00 
2.640000e+03 	 2.810000e+03 	 1.070681e+00 	 8.078878e-01 	 1.275627e+00 
2.810000e+03 	 2.980000e+03 	 1.080309e+00 	 8.130147e-01 	 1.284465e+00 
2.980000e+03 	 3.150000e+03 	 1.078768e+00 	 8.065853e-01 	 1.291535e+00 
3.150000e+03 	 3.320000e+03 	 1.094768e+00 	 8.163663e-01 	 1.307216e+00 
3.320000e+03 	 3.490000e+03 	 1.097863e+00 	 8.142477e-01 	 1.316544e+00 
3.490000e+03 	 3.660000e+03 	 1.077608e+00 	 7.959386e-01 	 1.292937e+00 
3.660000e+03 	 3.830000e+03 	 1.100138e+00 	 8.081018e-01 	 1.325902e+00 
3.830000e+03 	 4.000000e+03 	 1.079142e+00 	 7.858466e-01 	 1.314958e+00 


# BOTTM PANEL: ratio to PWG [QCD]
# xlow - xhigh - val - shower envelope down - shower envelope up
6.000000e+02 	 7.700000e+02 	 1.210175e+00 	 1.131761e+00 	 1.229616e+00 
7.700000e+02 	 9.400000e+02 	 1.090898e+00 	 1.081987e+00 	 1.093562e+00 
9.400000e+02 	 1.110000e+03 	 1.056544e+00 	 1.055012e+00 	 1.061335e+00 
1.110000e+03 	 1.280000e+03 	 1.046343e+00 	 1.043697e+00 	 1.051881e+00 
1.280000e+03 	 1.450000e+03 	 1.053742e+00 	 1.050123e+00 	 1.055077e+00 
1.450000e+03 	 1.620000e+03 	 1.056508e+00 	 1.054506e+00 	 1.060028e+00 
1.620000e+03 	 1.790000e+03 	 1.063130e+00 	 1.059766e+00 	 1.064829e+00 
1.790000e+03 	 1.960000e+03 	 1.066169e+00 	 1.063771e+00 	 1.070622e+00 
1.960000e+03 	 2.130000e+03 	 1.066377e+00 	 1.063368e+00 	 1.070144e+00 
2.130000e+03 	 2.300000e+03 	 1.067133e+00 	 1.063826e+00 	 1.070601e+00 
2.300000e+03 	 2.470000e+03 	 1.073757e+00 	 1.065341e+00 	 1.077624e+00 
2.470000e+03 	 2.640000e+03 	 1.066294e+00 	 1.061129e+00 	 1.072731e+00 
2.640000e+03 	 2.810000e+03 	 1.070689e+00 	 1.057184e+00 	 1.075554e+00 
2.810000e+03 	 2.980000e+03 	 1.080319e+00 	 1.066585e+00 	 1.085368e+00 
2.980000e+03 	 3.150000e+03 	 1.078777e+00 	 1.062348e+00 	 1.094177e+00 
3.150000e+03 	 3.320000e+03 	 1.094778e+00 	 1.064469e+00 	 1.102058e+00 
3.320000e+03 	 3.490000e+03 	 1.097873e+00 	 1.071211e+00 	 1.115710e+00 
3.490000e+03 	 3.660000e+03 	 1.077617e+00 	 1.053412e+00 	 1.097953e+00 
3.660000e+03 	 3.830000e+03 	 1.100147e+00 	 1.081026e+00 	 1.121611e+00 
3.830000e+03 	 4.000000e+03 	 1.079152e+00 	 1.054834e+00 	 1.094041e+00 


==> anc/PlotData/inc/pT_j1/MG5_QCD.dat <==
# UPPER PANEL: absolute prediction - MG5 [QCD]
# xlow - xhigh - val - scale envelope down - scale envelope up
0.000000e+00 	 3.000000e+01 	 1.801506e-02 	 1.354817e-02 	 2.214425e-02 
3.000000e+01 	 6.000000e+01 	 8.404653e-02 	 6.452507e-02 	 9.885146e-02 
6.000000e+01 	 9.000000e+01 	 5.378323e-02 	 4.263911e-02 	 6.159379e-02 
9.000000e+01 	 1.200000e+02 	 3.632740e-02 	 2.884905e-02 	 4.130424e-02 
1.200000e+02 	 1.500000e+02 	 2.559327e-02 	 1.995884e-02 	 2.855338e-02 
1.500000e+02 	 1.800000e+02 	 1.779570e-02 	 1.402156e-02 	 1.985149e-02 
1.800000e+02 	 2.100000e+02 	 1.253856e-02 	 9.936867e-03 	 1.373776e-02 
2.100000e+02 	 2.400000e+02 	 8.733847e-03 	 6.842160e-03 	 9.488682e-03 
2.400000e+02 	 2.700000e+02 	 6.117020e-03 	 4.787466e-03 	 6.440082e-03 
2.700000e+02 	 3.000000e+02 	 4.239567e-03 	 3.335464e-03 	 4.814133e-03 
3.000000e+02 	 3.300000e+02 	 3.042123e-03 	 2.413515e-03 	 3.304125e-03 
3.300000e+02 	 3.600000e+02 	 2.285721e-03 	 1.772923e-03 	 2.599771e-03 
3.600000e+02 	 3.900000e+02 	 1.708678e-03 	 1.324051e-03 	 2.156913e-03 
3.900000e+02 	 4.200000e+02 	 1.366994e-03 	 1.022226e-03 	 1.669239e-03 
4.200000e+02 	 4.500000e+02 	 1.089053e-03 	 7.801072e-04 	 1.400203e-03 
4.500000e+02 	 4.800000e+02 	 9.099530e-04 	 6.329167e-04 	 1.123307e-03 
4.800000e+02 	 5.100000e+02 	 7.747247e-04 	 4.949769e-04 	 1.071010e-03 
5.100000e+02 	 5.400000e+02 	 6.090440e-04 	 3.967792e-04 	 9.195404e-04 
5.400000e+02 	 5.700000e+02 	 5.220747e-04 	 3.267912e-04 	 7.856974e-04 
5.700000e+02 	 6.000000e+02 	 4.147177e-04 	 2.803323e-04 	 6.318586e-04 


# MIDDLE PANEL: ratio to PWG [QCD]
# xlow - xhigh - val - scale envelope down - scale envelope up
0.000000e+00 	 3.000000e+01 	 9.354022e-01 	 7.034666e-01 	 1.149803e+00 
3.000000e+01 	 6.000000e+01 	 1.042982e+00 	 8.007291e-01 	 1.226705e+00 
6.000000e+01 	 9.000000e+01 	 1.177713e+00 	 9.336855e-01 	 1.348744e+00 
9.000000e+01 	 1.200000e+02 	 1.278797e+00 	 1.015544e+00 	 1.453992e+00 
1.200000e+02 	 1.500000e+02 	 1.350036e+00 	 1.052822e+00 	 1.506181e+00 
1.500000e+02 	 1.800000e+02 	 1.335432e+00 	 1.052212e+00 	 1.489703e+00 
1.800000e+02 	 2.100000e+02 	 1.308269e+00 	 1.036809e+00 	 1.433393e+00 
2.100000e+02 	 2.400000e+02 	 1.222477e+00 	 9.576973e-01 	 1.328131e+00 
2.400000e+02 	 2.700000e+02 	 1.134106e+00 	 8.876045e-01 	 1.194002e+00 
2.700000e+02 	 3.000000e+02 	 1.016321e+00 	 7.995870e-01 	 1.154058e+00 
3.000000e+02 	 3.300000e+02 	 9.380956e-01 	 7.442525e-01 	 1.018889e+00 
3.300000e+02 	 3.600000e+02 	 8.927168e-01 	 6.924371e-01 	 1.015373e+00 
3.600000e+02 	 3.900000e+02 	 8.496177e-01 	 6.583670e-01 	 1.072497e+00 
3.900000e+02 	 4.200000e+02 	 8.439282e-01 	 6.310821e-01 	 1.030522e+00 
4.200000e+02 	 4.500000e+02 	 8.410721e-01 	 6.024743e-01 	 1.081373e+00 
4.500000e+02 	 4.800000e+02 	 8.600275e-01 	 5.981911e-01 	 1.061675e+00 
4.800000e+02 	 5.100000e+02 	 8.892976e-01 	 5.681783e-01 	 1.229400e+00 
5.100000e+02 	 5.400000e+02 	 8.733466e-01 	 5.689667e-01 	 1.318587e+00 
5.400000e+02 	 5.700000e+02 	 8.947710e-01 	 5.600794e-01 	 1.346587e+00 
5.700000e+02 	 6.000000e+02 	 9.074105e-01 	 6.133726e-01 	 1.382519e+00 


# BOTTM PANEL: ratio to PWG [QCD]
# xlow - xhigh - val - shower envelope down - shower envelope up
0.000000e+00 	 3.000000e+01 	 9.354022e-01 	 8.699744e-01 	 1.026896e+00 
3.000000e+01 	 6.000000e+01 	 1.042982e+00 	 9.671493e-01 	 1.133877e+00 
6.000000e+01 	 9.000000e+01 	 1.177713e+00 	 1.107347e+00 	 1.221155e+00 
9.000000e+01 	 1.200000e+02 	 1.278797e+00 	 1.168920e+00 	 1.285018e+00 
1.200000e+02 	 1.500000e+02 	 1.350036e+00 	 1.091953e+00 	 1.357931e+00 
1.500000e+02 	 1.800000e+02 	 1.335432e+00 	 1.023170e+00 	 1.402658e+00 
1.800000e+02 	 2.100000e+02 	 1.308269e+00 	 9.963503e-01 	 1.487895e+00 
2.100000e+02 	 2.400000e+02 	 1.222477e+00 	 9.409299e-01 	 1.545422e+00 
2.400000e+02 	 2.700000e+02 	 1.134106e+00 	 9.002101e-01 	 1.632917e+00 
2.700000e+02 	 3.000000e+02 	 1.016321e+00 	 8.831757e-01 	 1.672171e+00 
3.000000e+02 	 3.300000e+02 	 9.380956e-01 	 8.711628e-01 	 1.696730e+00 
3.300000e+02 	 3.600000e+02 	 8.927168e-01 	 8.636449e-01 	 1.616274e+00 
3.600000e+02 	 3.900000e+02 	 8.496177e-01 	 8.279161e-01 	 1.639778e+00 
3.900000e+02 	 4.200000e+02 	 8.439282e-01 	 8.204743e-01 	 1.571927e+00 
4.200000e+02 	 4.500000e+02 	 8.410721e-01 	 8.156391e-01 	 1.440320e+00 
4.500000e+02 	 4.800000e+02 	 8.600275e-01 	 8.276763e-01 	 1.327805e+00 
4.800000e+02 	 5.100000e+02 	 8.892976e-01 	 8.078805e-01 	 1.180337e+00 
5.100000e+02 	 5.400000e+02 	 8.733466e-01 	 8.399480e-01 	 1.106781e+00 
5.400000e+02 	 5.700000e+02 	 8.947710e-01 	 8.370654e-01 	 9.529797e-01 
5.700000e+02 	 6.000000e+02 	 9.074105e-01 	 8.189260e-01 	 9.422505e-01 


==> anc/PlotData/inc/pT_j1/PWG_QCD.dat <==
# UPPER PANEL: absolute prediction - PWG [QCD]
# xlow - xhigh - val - scale envelope down - scale envelope up
0.000000e+00 	 3.000000e+01 	 1.925916e-02 	 1.921731e-02 	 1.930101e-02 
3.000000e+01 	 6.000000e+01 	 8.058290e-02 	 8.049730e-02 	 8.066850e-02 
6.000000e+01 	 9.000000e+01 	 4.566753e-02 	 4.560308e-02 	 4.573198e-02 
9.000000e+01 	 1.200000e+02 	 2.840748e-02 	 2.835664e-02 	 2.845832e-02 
1.200000e+02 	 1.500000e+02 	 1.895747e-02 	 1.891594e-02 	 1.899900e-02 
1.500000e+02 	 1.800000e+02 	 1.332580e-02 	 1.329098e-02 	 1.336062e-02 
1.800000e+02 	 2.100000e+02 	 9.584083e-03 	 9.554554e-03 	 9.613612e-03 
2.100000e+02 	 2.400000e+02 	 7.144387e-03 	 7.118889e-03 	 7.169885e-03 
2.400000e+02 	 2.700000e+02 	 5.393693e-03 	 5.371539e-03 	 5.415847e-03 
2.700000e+02 	 3.000000e+02 	 4.171483e-03 	 4.152001e-03 	 4.190965e-03 
3.000000e+02 	 3.300000e+02 	 3.242871e-03 	 3.225689e-03 	 3.260053e-03 
3.300000e+02 	 3.600000e+02 	 2.560410e-03 	 2.545145e-03 	 2.575675e-03 
3.600000e+02 	 3.900000e+02 	 2.011114e-03 	 1.997586e-03 	 2.024642e-03 
3.900000e+02 	 4.200000e+02 	 1.619799e-03 	 1.607654e-03 	 1.631944e-03 
4.200000e+02 	 4.500000e+02 	 1.294839e-03 	 1.283979e-03 	 1.305699e-03 
4.500000e+02 	 4.800000e+02 	 1.058051e-03 	 1.048237e-03 	 1.067865e-03 
4.800000e+02 	 5.100000e+02 	 8.711647e-04 	 8.622586e-04 	 8.800708e-04 
5.100000e+02 	 5.400000e+02 	 6.973680e-04 	 6.894021e-04 	 7.053339e-04 
5.400000e+02 	 5.700000e+02 	 5.834730e-04 	 5.761847e-04 	 5.907613e-04 
5.700000e+02 	 6.000000e+02 	 4.570343e-04 	 4.505799e-04 	 4.634887e-04 


# MIDDLE PANEL: ratio to PWG [QCD]
# xlow - xhigh - val - scale envelope down - scale envelope up
0.000000e+00 	 3.000000e+01 	 1.000000e+00 	 9.978271e-01 	 1.002173e+00 
3.000000e+01 	 6.000000e+01 	 1.000000e+00 	 9.989377e-01 	 1.001062e+00 
6.000000e+01 	 9.000000e+01 	 1.000000e+00 	 9.985888e-01 	 1.001411e+00 
9.000000e+01 	 1.200000e+02 	 1.000000e+00 	 9.982105e-01 	 1.001790e+00 
1.200000e+02 	 1.500000e+02 	 1.000000e+00 	 9.978094e-01 	 1.002191e+00 
1.500000e+02 	 1.800000e+02 	 1.000000e+00 	 9.973869e-01 	 1.002613e+00 
1.800000e+02 	 2.100000e+02 	 1.000000e+00 	 9.969190e-01 	 1.003081e+00 
2.100000e+02 	 2.400000e+02 	 1.000000e+00 	 9.964310e-01 	 1.003569e+00 
2.400000e+02 	 2.700000e+02 	 1.000000e+00 	 9.958926e-01 	 1.004107e+00 
2.700000e+02 	 3.000000e+02 	 1.000000e+00 	 9.953297e-01 	 1.004670e+00 
3.000000e+02 	 3.300000e+02 	 1.000000e+00 	 9.947017e-01 	 1.005298e+00 
3.300000e+02 	 3.600000e+02 	 1.000000e+00 	 9.940379e-01 	 1.005962e+00 
3.600000e+02 	 3.900000e+02 	 1.000000e+00 	 9.932734e-01 	 1.006727e+00 
3.900000e+02 	 4.200000e+02 	 1.000000e+00 	 9.925022e-01 	 1.007498e+00 
4.200000e+02 	 4.500000e+02 	 1.000000e+00 	 9.916126e-01 	 1.008387e+00 
4.500000e+02 	 4.800000e+02 	 1.000000e+00 	 9.907248e-01 	 1.009275e+00 
4.800000e+02 	 5.100000e+02 	 1.000000e+00 	 9.897768e-01 	 1.010223e+00 
5.100000e+02 	 5.400000e+02 	 1.000000e+00 	 9.885772e-01 	 1.011423e+00 
5.400000e+02 	 5.700000e+02 	 1.000000e+00 	 9.875088e-01 	 1.012491e+00 
5.700000e+02 	 6.000000e+02 	 1.000000e+00 	 9.858777e-01 	 1.014122e+00 


# BOTTM PANEL: ratio to PWG [QCD]
# xlow - xhigh - val - shower envelope down - shower envelope up
# empty


==> anc/PlotData/inc/pT_j1/PWG_QCDEW.dat <==
# UPPER PANEL: absolute prediction - PWG [QCD+EW]
# xlow - xhigh - val - scale envelope down - scale envelope up
0.000000e+00 	 3.000000e+01 	 2.060843e-02 	 1.634091e-02 	 2.321756e-02 
3.000000e+01 	 6.000000e+01 	 8.564347e-02 	 6.771194e-02 	 9.700530e-02 
6.000000e+01 	 9.000000e+01 	 4.851837e-02 	 3.809028e-02 	 5.577253e-02 
9.000000e+01 	 1.200000e+02 	 3.013746e-02 	 2.342108e-02 	 3.540691e-02 
1.200000e+02 	 1.500000e+02 	 1.994527e-02 	 1.534266e-02 	 2.394810e-02 
1.500000e+02 	 1.800000e+02 	 1.390682e-02 	 1.055387e-02 	 1.716521e-02 
1.800000e+02 	 2.100000e+02 	 1.006205e-02 	 7.547670e-03 	 1.270801e-02 
2.100000e+02 	 2.400000e+02 	 7.410847e-03 	 5.485151e-03 	 9.598554e-03 
2.400000e+02 	 2.700000e+02 	 5.616773e-03 	 4.107160e-03 	 7.437638e-03 
2.700000e+02 	 3.000000e+02 	 4.353690e-03 	 3.143264e-03 	 5.895153e-03 
3.000000e+02 	 3.300000e+02 	 3.355237e-03 	 2.388924e-03 	 4.652592e-03 
3.300000e+02 	 3.600000e+02 	 2.626617e-03 	 1.852900e-03 	 3.697465e-03 
3.600000e+02 	 3.900000e+02 	 2.072392e-03 	 1.445546e-03 	 2.970413e-03 
3.900000e+02 	 4.200000e+02 	 1.683113e-03 	 1.161313e-03 	 2.451700e-03 
4.200000e+02 	 4.500000e+02 	 1.328444e-03 	 9.084400e-04 	 1.961949e-03 
4.500000e+02 	 4.800000e+02 	 1.084928e-03 	 7.348991e-04 	 1.625364e-03 
4.800000e+02 	 5.100000e+02 	 8.841190e-04 	 5.940831e-04 	 1.340233e-03 
5.100000e+02 	 5.400000e+02 	 7.224500e-04 	 4.818286e-04 	 1.105971e-03 
5.400000e+02 	 5.700000e+02 	 6.001133e-04 	 3.964361e-04 	 9.310621e-04 
5.700000e+02 	 6.000000e+02 	 4.905023e-04 	 3.221869e-04 	 7.669034e-04 


# MIDDLE PANEL: ratio to PWG [QCD]
# xlow - xhigh - val - scale envelope down - scale envelope up
0.000000e+00 	 3.000000e+01 	 1.070059e+00 	 8.484745e-01 	 1.205534e+00 
3.000000e+01 	 6.000000e+01 	 1.062800e+00 	 8.402768e-01 	 1.203795e+00 
6.000000e+01 	 9.000000e+01 	 1.062426e+00 	 8.340780e-01 	 1.221273e+00 
9.000000e+01 	 1.200000e+02 	 1.060899e+00 	 8.244689e-01 	 1.246394e+00 
1.200000e+02 	 1.500000e+02 	 1.052106e+00 	 8.093199e-01 	 1.263254e+00 
1.500000e+02 	 1.800000e+02 	 1.043601e+00 	 7.919879e-01 	 1.288118e+00 
1.800000e+02 	 2.100000e+02 	 1.049871e+00 	 7.875214e-01 	 1.325949e+00 
2.100000e+02 	 2.400000e+02 	 1.037296e+00 	 7.677567e-01 	 1.343510e+00 
2.400000e+02 	 2.700000e+02 	 1.041359e+00 	 7.614746e-01 	 1.378951e+00 
2.700000e+02 	 3.000000e+02 	 1.043679e+00 	 7.535124e-01 	 1.413203e+00 
3.000000e+02 	 3.300000e+02 	 1.034650e+00 	 7.366696e-01 	 1.434714e+00 
3.300000e+02 	 3.600000e+02 	 1.025858e+00 	 7.236732e-01 	 1.444091e+00 
3.600000e+02 	 3.900000e+02 	 1.030470e+00 	 7.187788e-01 	 1.476999e+00 
3.900000e+02 	 4.200000e+02 	 1.039088e+00 	 7.169488e-01 	 1.513583e+00 
4.200000e+02 	 4.500000e+02 	 1.025953e+00 	 7.015853e-01 	 1.515207e+00 
4.500000e+02 	 4.800000e+02 	 1.025402e+00 	 6.945781e-01 	 1.536186e+00 
4.800000e+02 	 5.100000e+02 	 1.014870e+00 	 6.819412e-01 	 1.538438e+00 
5.100000e+02 	 5.400000e+02 	 1.035967e+00 	 6.909244e-01 	 1.585921e+00 
5.400000e+02 	 5.700000e+02 	 1.028519e+00 	 6.794421e-01 	 1.595724e+00 
5.700000e+02 	 6.000000e+02 	 1.073229e+00 	 7.049512e-01 	 1.678000e+00 


# BOTTM PANEL: ratio to PWG [QCD]
# xlow - xhigh - val - shower envelope down - shower envelope up
0.000000e+00 	 3.000000e+01 	 1.070067e+00 	 1.006345e+00 	 1.152213e+00 
3.000000e+01 	 6.000000e+01 	 1.062809e+00 	 1.020750e+00 	 1.098492e+00 
6.000000e+01 	 9.000000e+01 	 1.062435e+00 	 1.007871e+00 	 1.064056e+00 
9.000000e+01 	 1.200000e+02 	 1.060908e+00 	 9.366416e-01 	 1.090629e+00 
1.200000e+02 	 1.500000e+02 	 1.052115e+00 	 8.901290e-01 	 1.123387e+00 
1.500000e+02 	 1.800000e+02 	 1.043610e+00 	 8.546519e-01 	 1.154987e+00 
1.800000e+02 	 2.100000e+02 	 1.049879e+00 	 8.432570e-01 	 1.196958e+00 
2.100000e+02 	 2.400000e+02 	 1.037305e+00 	 8.340487e-01 	 1.217111e+00 
2.400000e+02 	 2.700000e+02 	 1.041368e+00 	 8.365100e-01 	 1.246391e+00 
2.700000e+02 	 3.000000e+02 	 1.043688e+00 	 8.360035e-01 	 1.260669e+00 
3.000000e+02 	 3.300000e+02 	 1.034659e+00 	 8.331270e-01 	 1.282645e+00 
3.300000e+02 	 3.600000e+02 	 1.025867e+00 	 8.445310e-01 	 1.285152e+00 
3.600000e+02 	 3.900000e+02 	 1.030479e+00 	 8.517468e-01 	 1.309587e+00 
3.900000e+02 	 4.200000e+02 	 1.039097e+00 	 8.459999e-01 	 1.296603e+00 
4.200000e+02 	 4.500000e+02 	 1.025962e+00 	 8.775823e-01 	 1.299067e+00 
4.500000e+02 	 4.800000e+02 	 1.025411e+00 	 8.750221e-01 	 1.295535e+00 
4.800000e+02 	 5.100000e+02 	 1.014879e+00 	 8.637121e-01 	 1.279086e+00 
5.100000e+02 	 5.400000e+02 	 1.035975e+00 	 8.819116e-01 	 1.292273e+00 
5.400000e+02 	 5.700000e+02 	 1.028529e+00 	 8.760601e-01 	 1.314248e+00 
5.700000e+02 	 6.000000e+02 	 1.073238e+00 	 9.234141e-01 	 1.334855e+00 


==> anc/PlotData/inc/pT_t1/MG5_QCD.dat <==
# UPPER PANEL: absolute prediction - MG5 [QCD]
# xlow - xhigh - val - scale envelope down - scale envelope up
0.000000e+00 	 6.000000e+01 	 1.059375e-04 	 8.459057e-05 	 1.283479e-04 
6.000000e+01 	 1.200000e+02 	 4.686025e-03 	 3.641222e-03 	 5.838985e-03 
1.200000e+02 	 1.800000e+02 	 2.060168e-02 	 1.582542e-02 	 2.440475e-02 
1.800000e+02 	 2.400000e+02 	 3.381510e-02 	 2.607654e-02 	 3.986469e-02 
2.400000e+02 	 3.000000e+02 	 3.485473e-02 	 2.680476e-02 	 4.099048e-02 
3.000000e+02 	 3.600000e+02 	 2.820480e-02 	 2.193192e-02 	 3.322919e-02 
3.600000e+02 	 4.200000e+02 	 2.047988e-02 	 1.597746e-02 	 2.401083e-02 
4.200000e+02 	 4.800000e+02 	 1.409227e-02 	 1.082448e-02 	 1.630780e-02 
4.800000e+02 	 5.400000e+02 	 9.282243e-03 	 7.094518e-03 	 1.069915e-02 
5.400000e+02 	 6.000000e+02 	 5.979212e-03 	 4.630743e-03 	 6.814487e-03 
6.000000e+02 	 6.600000e+02 	 3.780460e-03 	 2.969244e-03 	 4.471233e-03 
6.600000e+02 	 7.200000e+02 	 2.602888e-03 	 1.919848e-03 	 2.896655e-03 
7.200000e+02 	 7.800000e+02 	 1.597450e-03 	 1.215649e-03 	 1.933114e-03 
7.800000e+02 	 8.400000e+02 	 1.045698e-03 	 8.047238e-04 	 1.183271e-03 
8.400000e+02 	 9.000000e+02 	 6.573030e-04 	 5.142663e-04 	 8.010438e-04 
9.000000e+02 	 9.600000e+02 	 4.449118e-04 	 3.405397e-04 	 5.336279e-04 
9.600000e+02 	 1.020000e+03 	 3.043930e-04 	 2.157862e-04 	 3.373551e-04 
1.020000e+03 	 1.080000e+03 	 1.800035e-04 	 1.426957e-04 	 2.321066e-04 
1.080000e+03 	 1.140000e+03 	 1.420672e-04 	 9.878593e-05 	 1.531998e-04 
1.140000e+03 	 1.200000e+03 	 8.516293e-05 	 6.468920e-05 	 1.121967e-04 


# MIDDLE PANEL: ratio to PWG [QCD]
# xlow - xhigh - val - scale envelope down - scale envelope up
0.000000e+00 	 6.000000e+01 	 8.588485e-01 	 6.857863e-01 	 1.040532e+00 
6.000000e+01 	 1.200000e+02 	 9.525535e-01 	 7.401708e-01 	 1.186922e+00 
1.200000e+02 	 1.800000e+02 	 9.874309e-01 	 7.585065e-01 	 1.169711e+00 
1.800000e+02 	 2.400000e+02 	 9.978871e-01 	 7.695213e-01 	 1.176411e+00 
2.400000e+02 	 3.000000e+02 	 1.004889e+00 	 7.728023e-01 	 1.181787e+00 
3.000000e+02 	 3.600000e+02 	 9.958977e-01 	 7.744053e-01 	 1.173307e+00 
3.600000e+02 	 4.200000e+02 	 1.000049e+00 	 7.801927e-01 	 1.172469e+00 
4.200000e+02 	 4.800000e+02 	 1.012016e+00 	 7.773441e-01 	 1.171121e+00 
4.800000e+02 	 5.400000e+02 	 1.013662e+00 	 7.747529e-01 	 1.168394e+00 
5.400000e+02 	 6.000000e+02 	 1.008880e+00 	 7.813512e-01 	 1.149817e+00 
6.000000e+02 	 6.600000e+02 	 9.908922e-01 	 7.782654e-01 	 1.171950e+00 
6.600000e+02 	 7.200000e+02 	 1.070959e+00 	 7.899221e-01 	 1.191830e+00 
7.200000e+02 	 7.800000e+02 	 1.013181e+00 	 7.710242e-01 	 1.226075e+00 
7.800000e+02 	 8.400000e+02 	 1.033473e+00 	 7.953160e-01 	 1.169438e+00 
8.400000e+02 	 9.000000e+02 	 9.948723e-01 	 7.783767e-01 	 1.212434e+00 
9.000000e+02 	 9.600000e+02 	 1.035026e+00 	 7.922185e-01 	 1.241411e+00 
9.600000e+02 	 1.020000e+03 	 1.052897e+00 	 7.464054e-01 	 1.166913e+00 
1.020000e+03 	 1.080000e+03 	 9.645807e-01 	 7.646600e-01 	 1.243784e+00 
1.080000e+03 	 1.140000e+03 	 1.173373e+00 	 8.159009e-01 	 1.265320e+00 
1.140000e+03 	 1.200000e+03 	 1.056862e+00 	 8.027856e-01 	 1.392348e+00 


# BOTTM PANEL: ratio to PWG [QCD]
# xlow - xhigh - val - shower envelope down - shower envelope up
0.000000e+00 	 6.000000e+01 	 8.588485e-01 	 7.972621e-01 	 1.013674e+00 
6.000000e+01 	 1.200000e+02 	 9.525535e-01 	 9.070597e-01 	 1.006985e+00 
1.200000e+02 	 1.800000e+02 	 9.874309e-01 	 9.613035e-01 	 1.010229e+00 
1.800000e+02 	 2.400000e+02 	 9.978871e-01 	 9.822541e-01 	 1.004430e+00 
2.400000e+02 	 3.000000e+02 	 1.004889e+00 	 9.969478e-01 	 1.008130e+00 
3.000000e+02 	 3.600000e+02 	 9.958977e-01 	 9.922859e-01 	 1.007972e+00 
3.600000e+02 	 4.200000e+02 	 1.000049e+00 	 9.925020e-01 	 1.014454e+00 
4.200000e+02 	 4.800000e+02 	 1.012016e+00 	 1.002922e+00 	 1.021451e+00 
4.800000e+02 	 5.400000e+02 	 1.013662e+00 	 9.965668e-01 	 1.025854e+00 
5.400000e+02 	 6.000000e+02 	 1.008880e+00 	 9.892900e-01 	 1.048630e+00 
6.000000e+02 	 6.600000e+02 	 9.908922e-01 	 9.807202e-01 	 1.048188e+00 
6.600000e+02 	 7.200000e+02 	 1.070959e+00 	 1.006426e+00 	 1.083876e+00 
7.200000e+02 	 7.800000e+02 	 1.013181e+00 	 9.971441e-01 	 1.068324e+00 
7.800000e+02 	 8.400000e+02 	 1.033473e+00 	 1.000496e+00 	 1.074339e+00 
8.400000e+02 	 9.000000e+02 	 9.948723e-01 	 9.617862e-01 	 1.038291e+00 
9.000000e+02 	 9.600000e+02 	 1.035026e+00 	 1.003580e+00 	 1.075709e+00 
9.600000e+02 	 1.020000e+03 	 1.052897e+00 	 9.689074e-01 	 1.096909e+00 
1.020000e+03 	 1.080000e+03 	 9.645807e-01 	 9.167502e-01 	 1.182119e+00 
1.080000e+03 	 1.140000e+03 	 1.173373e+00 	 9.587502e-01 	 1.234418e+00 
1.140000e+03 	 1.200000e+03 	 1.056862e+00 	 9.827856e-01 	 1.206048e+00 


==> anc/PlotData/inc/pT_t1/PWG_QCD.dat <==
# UPPER PANEL: absolute prediction - PWG [QCD]
# xlow - xhigh - val - scale envelope down - scale envelope up
0.000000e+00 	 6.000000e+01 	 1.233483e-04 	 1.209806e-04 	 1.257160e-04 
6.000000e+01 	 1.200000e+02 	 4.919435e-03 	 4.904481e-03 	 4.934389e-03 
1.200000e+02 	 1.800000e+02 	 2.086392e-02 	 2.083312e-02 	 2.089472e-02 
1.800000e+02 	 2.400000e+02 	 3.388670e-02 	 3.384745e-02 	 3.392595e-02 
2.400000e+02 	 3.000000e+02 	 3.468515e-02 	 3.464544e-02 	 3.472486e-02 
3.000000e+02 	 3.600000e+02 	 2.832098e-02 	 2.828510e-02 	 2.835686e-02 
3.600000e+02 	 4.200000e+02 	 2.047887e-02 	 2.044835e-02 	 2.050939e-02 
4.200000e+02 	 4.800000e+02 	 1.392495e-02 	 1.389979e-02 	 1.395011e-02 
4.800000e+02 	 5.400000e+02 	 9.157137e-03 	 9.136726e-03 	 9.177548e-03 
5.400000e+02 	 6.000000e+02 	 5.926583e-03 	 5.910161e-03 	 5.943005e-03 
6.000000e+02 	 6.600000e+02 	 3.815208e-03 	 3.802025e-03 	 3.828391e-03 
6.600000e+02 	 7.200000e+02 	 2.430427e-03 	 2.419900e-03 	 2.440954e-03 
7.200000e+02 	 7.800000e+02 	 1.576668e-03 	 1.568177e-03 	 1.585159e-03 
7.800000e+02 	 8.400000e+02 	 1.011829e-03 	 1.005017e-03 	 1.018641e-03 
8.400000e+02 	 9.000000e+02 	 6.606908e-04 	 6.551757e-04 	 6.662059e-04 
9.000000e+02 	 9.600000e+02 	 4.298558e-04 	 4.253865e-04 	 4.343251e-04 
9.600000e+02 	 1.020000e+03 	 2.891005e-04 	 2.854287e-04 	 2.927723e-04 
1.020000e+03 	 1.080000e+03 	 1.866132e-04 	 1.836205e-04 	 1.896059e-04 
1.080000e+03 	 1.140000e+03 	 1.210759e-04 	 1.186633e-04 	 1.234885e-04 
1.140000e+03 	 1.200000e+03 	 8.058092e-05 	 7.859724e-05 	 8.256460e-05 


# MIDDLE PANEL: ratio to PWG [QCD]
# xlow - xhigh - val - scale envelope down - scale envelope up
0.000000e+00 	 6.000000e+01 	 1.000000e+00 	 9.808047e-01 	 1.019195e+00 
6.000000e+01 	 1.200000e+02 	 1.000000e+00 	 9.969602e-01 	 1.003040e+00 
1.200000e+02 	 1.800000e+02 	 1.000000e+00 	 9.985239e-01 	 1.001476e+00 
1.800000e+02 	 2.400000e+02 	 1.000000e+00 	 9.988418e-01 	 1.001158e+00 
2.400000e+02 	 3.000000e+02 	 1.000000e+00 	 9.988551e-01 	 1.001145e+00 
3.000000e+02 	 3.600000e+02 	 1.000000e+00 	 9.987329e-01 	 1.001267e+00 
3.600000e+02 	 4.200000e+02 	 1.000000e+00 	 9.985099e-01 	 1.001490e+00 
4.200000e+02 	 4.800000e+02 	 1.000000e+00 	 9.981928e-01 	 1.001807e+00 
4.800000e+02 	 5.400000e+02 	 1.000000e+00 	 9.977710e-01 	 1.002229e+00 
5.400000e+02 	 6.000000e+02 	 1.000000e+00 	 9.972290e-01 	 1.002771e+00 
6.000000e+02 	 6.600000e+02 	 1.000000e+00 	 9.965445e-01 	 1.003455e+00 
6.600000e+02 	 7.200000e+02 	 1.000000e+00 	 9.956686e-01 	 1.004331e+00 
7.200000e+02 	 7.800000e+02 	 1.000000e+00 	 9.946148e-01 	 1.005385e+00 
7.800000e+02 	 8.400000e+02 	 1.000000e+00 	 9.932676e-01 	 1.006732e+00 
8.400000e+02 	 9.000000e+02 	 1.000000e+00 	 9.916526e-01 	 1.008347e+00 
9.000000e+02 	 9.600000e+02 	 1.000000e+00 	 9.896029e-01 	 1.010397e+00 
9.600000e+02 	 1.020000e+03 	 1.000000e+00 	 9.872992e-01 	 1.012701e+00 
1.020000e+03 	 1.080000e+03 	 1.000000e+00 	 9.839629e-01 	 1.016037e+00 
1.080000e+03 	 1.140000e+03 	 1.000000e+00 	 9.800733e-01 	 1.019927e+00 
1.140000e+03 	 1.200000e+03 	 1.000000e+00 	 9.753828e-01 	 1.024617e+00 


# BOTTM PANEL: ratio to PWG [QCD]
# xlow - xhigh - val - shower envelope down - shower envelope up
# empty


==> anc/PlotData/inc/pT_t1/PWG_QCDEW.dat <==
# UPPER PANEL: absolute prediction - PWG [QCD+EW]
# xlow - xhigh - val - scale envelope down - scale envelope up
0.000000e+00 	 6.000000e+01 	 1.690922e-04 	 1.279441e-04 	 2.164189e-04 
6.000000e+01 	 1.200000e+02 	 6.058110e-03 	 4.613491e-03 	 7.601553e-03 
1.200000e+02 	 1.800000e+02 	 2.381250e-02 	 1.823200e-02 	 2.930769e-02 
1.800000e+02 	 2.400000e+02 	 3.666905e-02 	 2.826168e-02 	 4.421972e-02 
2.400000e+02 	 3.000000e+02 	 3.657250e-02 	 2.839256e-02 	 4.322373e-02 
3.000000e+02 	 3.600000e+02 	 2.932338e-02 	 2.291577e-02 	 3.404470e-02 
3.600000e+02 	 4.200000e+02 	 2.105025e-02 	 1.655439e-02 	 2.403777e-02 
4.200000e+02 	 4.800000e+02 	 1.418519e-02 	 1.122393e-02 	 1.594155e-02 
4.800000e+02 	 5.400000e+02 	 9.290093e-03 	 7.388279e-03 	 1.030075e-02 
5.400000e+02 	 6.000000e+02 	 6.019597e-03 	 4.809955e-03 	 6.597482e-03 
6.000000e+02 	 6.600000e+02 	 3.881842e-03 	 3.114725e-03 	 4.225772e-03 
6.600000e+02 	 7.200000e+02 	 2.472612e-03 	 1.993732e-03 	 2.670669e-03 
7.200000e+02 	 7.800000e+02 	 1.591000e-03 	 1.281827e-03 	 1.718496e-03 
7.800000e+02 	 8.400000e+02 	 1.041402e-03 	 8.441097e-04 	 1.114762e-03 
8.400000e+02 	 9.000000e+02 	 6.827315e-04 	 5.556599e-04 	 7.262977e-04 
9.000000e+02 	 9.600000e+02 	 4.407580e-04 	 3.597188e-04 	 4.667352e-04 
9.600000e+02 	 1.020000e+03 	 2.979840e-04 	 2.433576e-04 	 3.152551e-04 
1.020000e+03 	 1.080000e+03 	 2.024478e-04 	 1.671259e-04 	 2.117320e-04 
1.080000e+03 	 1.140000e+03 	 1.328926e-04 	 1.088208e-04 	 1.399323e-04 
1.140000e+03 	 1.200000e+03 	 8.522093e-05 	 7.126291e-05 	 8.889263e-05 


# MIDDLE PANEL: ratio to PWG [QCD]
# xlow - xhigh - val - scale envelope down - scale envelope up
0.000000e+00 	 6.000000e+01 	 1.370851e+00 	 1.037259e+00 	 1.754535e+00 
6.000000e+01 	 1.200000e+02 	 1.231465e+00 	 9.378091e-01 	 1.545209e+00 
1.200000e+02 	 1.800000e+02 	 1.141324e+00 	 8.738529e-01 	 1.404707e+00 
1.800000e+02 	 2.400000e+02 	 1.082107e+00 	 8.340050e-01 	 1.304928e+00 
2.400000e+02 	 3.000000e+02 	 1.054414e+00 	 8.185797e-01 	 1.246174e+00 
3.000000e+02 	 3.600000e+02 	 1.035394e+00 	 8.091447e-01 	 1.202102e+00 
3.600000e+02 	 4.200000e+02 	 1.027901e+00 	 8.083646e-01 	 1.173784e+00 
4.200000e+02 	 4.800000e+02 	 1.018689e+00 	 8.060299e-01 	 1.144819e+00 
4.800000e+02 	 5.400000e+02 	 1.014519e+00 	 8.068329e-01 	 1.124887e+00 
5.400000e+02 	 6.000000e+02 	 1.015694e+00 	 8.115899e-01 	 1.113202e+00 
6.000000e+02 	 6.600000e+02 	 1.017465e+00 	 8.163971e-01 	 1.107612e+00 
6.600000e+02 	 7.200000e+02 	 1.017357e+00 	 8.203217e-01 	 1.098848e+00 
7.200000e+02 	 7.800000e+02 	 1.009090e+00 	 8.129977e-01 	 1.089954e+00 
7.800000e+02 	 8.400000e+02 	 1.029227e+00 	 8.342415e-01 	 1.101730e+00 
8.400000e+02 	 9.000000e+02 	 1.033360e+00 	 8.410287e-01 	 1.099300e+00 
9.000000e+02 	 9.600000e+02 	 1.025362e+00 	 8.368361e-01 	 1.085795e+00 
9.600000e+02 	 1.020000e+03 	 1.030728e+00 	 8.417752e-01 	 1.090469e+00 
1.020000e+03 	 1.080000e+03 	 1.084853e+00 	 8.955739e-01 	 1.134604e+00 
1.080000e+03 	 1.140000e+03 	 1.097597e+00 	 8.987816e-01 	 1.155740e+00 
1.140000e+03 	 1.200000e+03 	 1.057582e+00 	 8.843646e-01 	 1.103147e+00 


# BOTTM PANEL: ratio to PWG [QCD]
# xlow - xhigh - val - shower envelope down - shower envelope up
0.000000e+00 	 6.000000e+01 	 1.370864e+00 	 1.252344e+00 	 1.470172e+00 
6.000000e+01 	 1.200000e+02 	 1.231475e+00 	 1.178381e+00 	 1.269718e+00 
1.200000e+02 	 1.800000e+02 	 1.141334e+00 	 1.118367e+00 	 1.149442e+00 
1.800000e+02 	 2.400000e+02 	 1.082117e+00 	 1.078671e+00 	 1.087948e+00 
2.400000e+02 	 3.000000e+02 	 1.054423e+00 	 1.052553e+00 	 1.056947e+00 
3.000000e+02 	 3.600000e+02 	 1.035403e+00 	 1.030026e+00 	 1.039627e+00 
3.600000e+02 	 4.200000e+02 	 1.027910e+00 	 1.017433e+00 	 1.031968e+00 
4.200000e+02 	 4.800000e+02 	 1.018697e+00 	 1.011910e+00 	 1.029193e+00 
4.800000e+02 	 5.400000e+02 	 1.014528e+00 	 1.011393e+00 	 1.025446e+00 
5.400000e+02 	 6.000000e+02 	 1.015703e+00 	 1.004314e+00 	 1.021168e+00 
6.000000e+02 	 6.600000e+02 	 1.017474e+00 	 9.989890e-01 	 1.023913e+00 
6.600000e+02 	 7.200000e+02 	 1.017366e+00 	 1.012866e+00 	 1.034070e+00 
7.200000e+02 	 7.800000e+02 	 1.009098e+00 	 1.003531e+00 	 1.038208e+00 
7.800000e+02 	 8.400000e+02 	 1.029236e+00 	 1.020304e+00 	 1.048809e+00 
8.400000e+02 	 9.000000e+02 	 1.033369e+00 	 1.016695e+00 	 1.045468e+00 
9.000000e+02 	 9.600000e+02 	 1.025371e+00 	 1.014514e+00 	 1.048798e+00 
9.600000e+02 	 1.020000e+03 	 1.030737e+00 	 1.003843e+00 	 1.049491e+00 
1.020000e+03 	 1.080000e+03 	 1.084863e+00 	 1.031988e+00 	 1.101891e+00 
1.080000e+03 	 1.140000e+03 	 1.097607e+00 	 1.064729e+00 	 1.120898e+00 
1.140000e+03 	 1.200000e+03 	 1.057591e+00 	 1.031285e+00 	 1.140796e+00 


==> anc/PlotData/inc/pT_t3t4/MG5_QCD.dat <==
# UPPER PANEL: absolute prediction - MG5 [QCD]
# xlow - xhigh - val - scale envelope down - scale envelope up
0.000000e+00 	 3.000000e+01 	 1.451357e-02 	 1.115206e-02 	 1.689756e-02 
3.000000e+01 	 6.000000e+01 	 3.735143e-02 	 2.871129e-02 	 4.373991e-02 
6.000000e+01 	 9.000000e+01 	 4.935347e-02 	 3.808863e-02 	 5.840070e-02 
9.000000e+01 	 1.200000e+02 	 5.184203e-02 	 4.010809e-02 	 6.111450e-02 
1.200000e+02 	 1.500000e+02 	 4.803810e-02 	 3.703610e-02 	 5.654746e-02 
1.500000e+02 	 1.800000e+02 	 4.081317e-02 	 3.154751e-02 	 4.862790e-02 
1.800000e+02 	 2.100000e+02 	 3.269302e-02 	 2.543130e-02 	 3.881858e-02 
2.100000e+02 	 2.400000e+02 	 2.523558e-02 	 1.940761e-02 	 2.940810e-02 
2.400000e+02 	 2.700000e+02 	 1.881456e-02 	 1.438631e-02 	 2.176979e-02 
2.700000e+02 	 3.000000e+02 	 1.363639e-02 	 1.057003e-02 	 1.564065e-02 
3.000000e+02 	 3.300000e+02 	 9.736703e-03 	 7.564958e-03 	 1.135769e-02 
3.300000e+02 	 3.600000e+02 	 7.154460e-03 	 5.410558e-03 	 8.227340e-03 
3.600000e+02 	 3.900000e+02 	 4.929387e-03 	 3.822687e-03 	 5.943423e-03 
3.900000e+02 	 4.200000e+02 	 3.494777e-03 	 2.732131e-03 	 3.992499e-03 
4.200000e+02 	 4.500000e+02 	 2.428434e-03 	 1.894885e-03 	 2.833707e-03 
4.500000e+02 	 4.800000e+02 	 1.812422e-03 	 1.354653e-03 	 2.076374e-03 
4.800000e+02 	 5.100000e+02 	 1.191507e-03 	 9.778219e-04 	 1.407907e-03 
5.100000e+02 	 5.400000e+02 	 8.513713e-04 	 6.897421e-04 	 1.064314e-03 
5.400000e+02 	 5.700000e+02 	 6.314960e-04 	 5.025232e-04 	 7.626640e-04 
5.700000e+02 	 6.000000e+02 	 4.487827e-04 	 3.211358e-04 	 5.046315e-04 


# MIDDLE PANEL: ratio to PWG [QCD]
# xlow - xhigh - val - scale envelope down - scale envelope up
0.000000e+00 	 3.000000e+01 	 9.942279e-01 	 7.639533e-01 	 1.157539e+00 
3.000000e+01 	 6.000000e+01 	 9.900057e-01 	 7.609975e-01 	 1.159333e+00 
6.000000e+01 	 9.000000e+01 	 9.925317e-01 	 7.659881e-01 	 1.174478e+00 
9.000000e+01 	 1.200000e+02 	 9.920889e-01 	 7.675392e-01 	 1.169534e+00 
1.200000e+02 	 1.500000e+02 	 9.966369e-01 	 7.683806e-01 	 1.173179e+00 
1.500000e+02 	 1.800000e+02 	 1.000674e+00 	 7.734950e-01 	 1.192279e+00 
1.800000e+02 	 2.100000e+02 	 1.002491e+00 	 7.798197e-01 	 1.190324e+00 
2.100000e+02 	 2.400000e+02 	 1.008470e+00 	 7.755716e-01 	 1.175214e+00 
2.400000e+02 	 2.700000e+02 	 1.010624e+00 	 7.727603e-01 	 1.169364e+00 
2.700000e+02 	 3.000000e+02 	 1.005819e+00 	 7.796444e-01 	 1.153653e+00 
3.000000e+02 	 3.300000e+02 	 1.010166e+00 	 7.848515e-01 	 1.178341e+00 
3.300000e+02 	 3.600000e+02 	 1.037403e+00 	 7.845360e-01 	 1.192972e+00 
3.600000e+02 	 3.900000e+02 	 1.019495e+00 	 7.906074e-01 	 1.229218e+00 
3.900000e+02 	 4.200000e+02 	 1.029434e+00 	 8.047864e-01 	 1.176045e+00 
4.200000e+02 	 4.500000e+02 	 1.013932e+00 	 7.911617e-01 	 1.183143e+00 
4.500000e+02 	 4.800000e+02 	 1.083118e+00 	 8.095513e-01 	 1.240857e+00 
4.800000e+02 	 5.100000e+02 	 1.007936e+00 	 8.271723e-01 	 1.190995e+00 
5.100000e+02 	 5.400000e+02 	 9.901943e-01 	 8.022101e-01 	 1.237859e+00 
5.400000e+02 	 5.700000e+02 	 1.055182e+00 	 8.396780e-01 	 1.274354e+00 
5.700000e+02 	 6.000000e+02 	 1.050696e+00 	 7.518473e-01 	 1.181450e+00 


# BOTTM PANEL: ratio to PWG [QCD]
# xlow - xhigh - val - shower envelope down - shower envelope up
0.000000e+00 	 3.000000e+01 	 9.942279e-01 	 9.842705e-01 	 1.012289e+00 
3.000000e+01 	 6.000000e+01 	 9.900057e-01 	 9.724108e-01 	 9.973845e-01 
6.000000e+01 	 9.000000e+01 	 9.925317e-01 	 9.837052e-01 	 1.001083e+00 
9.000000e+01 	 1.200000e+02 	 9.920889e-01 	 9.883440e-01 	 1.001166e+00 
1.200000e+02 	 1.500000e+02 	 9.966369e-01 	 9.921694e-01 	 1.000526e+00 
1.500000e+02 	 1.800000e+02 	 1.000674e+00 	 9.936599e-01 	 1.005031e+00 
1.800000e+02 	 2.100000e+02 	 1.002491e+00 	 9.975946e-01 	 1.007412e+00 
2.100000e+02 	 2.400000e+02 	 1.008470e+00 	 9.953836e-01 	 1.015971e+00 
2.400000e+02 	 2.700000e+02 	 1.010624e+00 	 1.002959e+00 	 1.022096e+00 
2.700000e+02 	 3.000000e+02 	 1.005819e+00 	 9.877825e-01 	 1.024426e+00 
3.000000e+02 	 3.300000e+02 	 1.010166e+00 	 9.954514e-01 	 1.041508e+00 
3.300000e+02 	 3.600000e+02 	 1.037403e+00 	 9.962429e-01 	 1.047976e+00 
3.600000e+02 	 3.900000e+02 	 1.019495e+00 	 1.002175e+00 	 1.065233e+00 
3.900000e+02 	 4.200000e+02 	 1.029434e+00 	 1.000362e+00 	 1.069301e+00 
4.200000e+02 	 4.500000e+02 	 1.013932e+00 	 9.957719e-01 	 1.062962e+00 
4.500000e+02 	 4.800000e+02 	 1.083118e+00 	 1.005050e+00 	 1.138101e+00 
4.800000e+02 	 5.100000e+02 	 1.007936e+00 	 9.819055e-01 	 1.120861e+00 
5.100000e+02 	 5.400000e+02 	 9.901943e-01 	 9.599595e-01 	 1.106159e+00 
5.400000e+02 	 5.700000e+02 	 1.055182e+00 	 1.018218e+00 	 1.168027e+00 
5.700000e+02 	 6.000000e+02 	 1.050696e+00 	 1.002640e+00 	 1.155062e+00 


==> anc/PlotData/inc/pT_t3t4/PWG_QCD.dat <==
# UPPER PANEL: absolute prediction - PWG [QCD]
# xlow - xhigh - val - scale envelope down - scale envelope up
0.000000e+00 	 3.000000e+01 	 1.459783e-02 	 1.456139e-02 	 1.463427e-02 
3.000000e+01 	 6.000000e+01 	 3.772850e-02 	 3.766993e-02 	 3.778707e-02 
6.000000e+01 	 9.000000e+01 	 4.972483e-02 	 4.965759e-02 	 4.979207e-02 
9.000000e+01 	 1.200000e+02 	 5.225543e-02 	 5.218649e-02 	 5.232437e-02 
1.200000e+02 	 1.500000e+02 	 4.820020e-02 	 4.813399e-02 	 4.826641e-02 
1.500000e+02 	 1.800000e+02 	 4.078567e-02 	 4.072476e-02 	 4.084658e-02 
1.800000e+02 	 2.100000e+02 	 3.261177e-02 	 3.255730e-02 	 3.266624e-02 
2.100000e+02 	 2.400000e+02 	 2.502362e-02 	 2.497590e-02 	 2.507134e-02 
2.400000e+02 	 2.700000e+02 	 1.861678e-02 	 1.857562e-02 	 1.865794e-02 
2.700000e+02 	 3.000000e+02 	 1.355750e-02 	 1.352237e-02 	 1.359263e-02 
3.000000e+02 	 3.300000e+02 	 9.638713e-03 	 9.609080e-03 	 9.668346e-03 
3.300000e+02 	 3.600000e+02 	 6.896507e-03 	 6.871440e-03 	 6.921574e-03 
3.600000e+02 	 3.900000e+02 	 4.835127e-03 	 4.814132e-03 	 4.856122e-03 
3.900000e+02 	 4.200000e+02 	 3.394853e-03 	 3.377252e-03 	 3.412454e-03 
4.200000e+02 	 4.500000e+02 	 2.395067e-03 	 2.380276e-03 	 2.409858e-03 
4.500000e+02 	 4.800000e+02 	 1.673338e-03 	 1.660969e-03 	 1.685707e-03 
4.800000e+02 	 5.100000e+02 	 1.182126e-03 	 1.171725e-03 	 1.192527e-03 
5.100000e+02 	 5.400000e+02 	 8.598023e-04 	 8.509226e-04 	 8.686820e-04 
5.400000e+02 	 5.700000e+02 	 5.984713e-04 	 5.910577e-04 	 6.058849e-04 
5.700000e+02 	 6.000000e+02 	 4.271290e-04 	 4.208478e-04 	 4.334102e-04 


# MIDDLE PANEL: ratio to PWG [QCD]
# xlow - xhigh - val - scale envelope down - scale envelope up
0.000000e+00 	 3.000000e+01 	 1.000000e+00 	 9.975040e-01 	 1.002496e+00 
3.000000e+01 	 6.000000e+01 	 1.000000e+00 	 9.984475e-01 	 1.001552e+00 
6.000000e+01 	 9.000000e+01 	 1.000000e+00 	 9.986477e-01 	 1.001352e+00 
9.000000e+01 	 1.200000e+02 	 1.000000e+00 	 9.986808e-01 	 1.001319e+00 
1.200000e+02 	 1.500000e+02 	 1.000000e+00 	 9.986263e-01 	 1.001374e+00 
1.500000e+02 	 1.800000e+02 	 1.000000e+00 	 9.985066e-01 	 1.001493e+00 
1.800000e+02 	 2.100000e+02 	 1.000000e+00 	 9.983298e-01 	 1.001670e+00 
2.100000e+02 	 2.400000e+02 	 1.000000e+00 	 9.980931e-01 	 1.001907e+00 
2.400000e+02 	 2.700000e+02 	 1.000000e+00 	 9.977889e-01 	 1.002211e+00 
2.700000e+02 	 3.000000e+02 	 1.000000e+00 	 9.974087e-01 	 1.002591e+00 
3.000000e+02 	 3.300000e+02 	 1.000000e+00 	 9.969256e-01 	 1.003074e+00 
3.300000e+02 	 3.600000e+02 	 1.000000e+00 	 9.963653e-01 	 1.003635e+00 
3.600000e+02 	 3.900000e+02 	 1.000000e+00 	 9.956579e-01 	 1.004342e+00 
3.900000e+02 	 4.200000e+02 	 1.000000e+00 	 9.948153e-01 	 1.005185e+00 
4.200000e+02 	 4.500000e+02 	 1.000000e+00 	 9.938245e-01 	 1.006175e+00 
4.500000e+02 	 4.800000e+02 	 1.000000e+00 	 9.926081e-01 	 1.007392e+00 
4.800000e+02 	 5.100000e+02 	 1.000000e+00 	 9.912015e-01 	 1.008799e+00 
5.100000e+02 	 5.400000e+02 	 1.000000e+00 	 9.896724e-01 	 1.010328e+00 
5.400000e+02 	 5.700000e+02 	 1.000000e+00 	 9.876124e-01 	 1.012388e+00 
5.700000e+02 	 6.000000e+02 	 1.000000e+00 	 9.852945e-01 	 1.014706e+00 


# BOTTM PANEL: ratio to PWG [QCD]
# xlow - xhigh - val - shower envelope down - shower envelope up
# empty


==> anc/PlotData/inc/pT_t3t4/PWG_QCDEW.dat <==
# UPPER PANEL: absolute prediction - PWG [QCD+EW]
# xlow - xhigh - val - scale envelope down - scale envelope up
0.000000e+00	3.000000e+01	1.644195e-02	0.0126801	0.0198495
3.000000e+01	6.000000e+01	4.156920e-02	0.0321075	0.049947
6.000000e+01	9.000000e+01	5.421267e-02	0.0419499	0.0647713
9.000000e+01	1.200000e+02	5.587417e-02	0.0433253	0.0663282
1.200000e+02	1.500000e+02	5.092607e-02	0.0395886	0.0600164
1.500000e+02	1.800000e+02	4.271507e-02	0.0333055	0.0499252
1.800000e+02	2.100000e+02	3.387203e-02	0.0264777	0.0393101
2.100000e+02	2.400000e+02	2.575754e-02	0.0202066	0.0296224
2.400000e+02	2.700000e+02	1.906317e-02	0.0150093	0.0217151
2.700000e+02	3.000000e+02	1.384676e-02	0.0109408	0.0156341
3.000000e+02	3.300000e+02	9.948097e-03	0.00788474	0.0111425
3.300000e+02	3.600000e+02	7.037957e-03	0.00559291	0.00782901
3.600000e+02	3.900000e+02	4.975110e-03	0.0039727	0.00547029
3.900000e+02	4.200000e+02	3.490490e-03	0.00279844	0.00380663
4.200000e+02	4.500000e+02	2.492327e-03	0.00200405	0.00270561
4.500000e+02	4.800000e+02	1.757055e-03	0.00142246	0.00188773
4.800000e+02	5.100000e+02	1.233390e-03	0.00100128	0.00131917
5.100000e+02	5.400000e+02	8.741893e-04	0.000712477	0.000929534
5.400000e+02	5.700000e+02	6.074400e-04	0.000496222	0.000643618
5.700000e+02	6.000000e+02	4.503020e-04	0.000370287	0.000472802


# MIDDLE PANEL: ratio to PWG [QCD]
# xlow - xhigh - val - scale envelope down - scale envelope up
0.000000e+00 	 3.000000e+01 	 1.126328e+00 	 8.686309e-01 	 1.359758e+00 
3.000000e+01 	 6.000000e+01 	 1.101798e+00 	 8.510149e-01 	 1.323853e+00 
6.000000e+01 	 9.000000e+01 	 1.090254e+00 	 8.436413e-01 	 1.302595e+00 
9.000000e+01 	 1.200000e+02 	 1.069251e+00 	 8.291066e-01 	 1.269307e+00 
1.200000e+02 	 1.500000e+02 	 1.056553e+00 	 8.213366e-01 	 1.245148e+00 
1.500000e+02 	 1.800000e+02 	 1.047306e+00 	 8.165973e-01 	 1.224087e+00 
1.800000e+02 	 2.100000e+02 	 1.038644e+00 	 8.119075e-01 	 1.205395e+00 
2.100000e+02 	 2.400000e+02 	 1.029329e+00 	 8.075016e-01 	 1.183778e+00 
2.400000e+02 	 2.700000e+02 	 1.023978e+00 	 8.062234e-01 	 1.166426e+00 
2.700000e+02 	 3.000000e+02 	 1.021336e+00 	 8.069907e-01 	 1.153171e+00 
3.000000e+02 	 3.300000e+02 	 1.032098e+00 	 8.180284e-01 	 1.156013e+00 
3.300000e+02 	 3.600000e+02 	 1.020510e+00 	 8.109769e-01 	 1.135213e+00 
3.600000e+02 	 3.900000e+02 	 1.028951e+00 	 8.216330e-01 	 1.131364e+00 
3.900000e+02 	 4.200000e+02 	 1.028171e+00 	 8.243171e-01 	 1.121296e+00 
4.200000e+02 	 4.500000e+02 	 1.040608e+00 	 8.367424e-01 	 1.129660e+00 
4.500000e+02 	 4.800000e+02 	 1.050030e+00 	 8.500753e-01 	 1.128125e+00 
4.800000e+02 	 5.100000e+02 	 1.043366e+00 	 8.470177e-01 	 1.115934e+00 
5.100000e+02 	 5.400000e+02 	 1.016733e+00 	 8.286518e-01 	 1.081103e+00 
5.400000e+02 	 5.700000e+02 	 1.014986e+00 	 8.291494e-01 	 1.075436e+00 
5.700000e+02 	 6.000000e+02 	 1.054253e+00 	 8.669218e-01 	 1.106929e+00 


# BOTTM PANEL: ratio to PWG [QCD]
# xlow - xhigh - val - shower envelope down - shower envelope up
0.000000e+00 	 3.000000e+01 	 1.126338e+00 	 1.104522e+00 	 1.135350e+00 
3.000000e+01 	 6.000000e+01 	 1.101808e+00 	 1.087830e+00 	 1.111769e+00 
6.000000e+01 	 9.000000e+01 	 1.090263e+00 	 1.079753e+00 	 1.092845e+00 
9.000000e+01 	 1.200000e+02 	 1.069261e+00 	 1.067463e+00 	 1.075089e+00 
1.200000e+02 	 1.500000e+02 	 1.056562e+00 	 1.055108e+00 	 1.060011e+00 
1.500000e+02 	 1.800000e+02 	 1.047315e+00 	 1.042681e+00 	 1.051389e+00 
1.800000e+02 	 2.100000e+02 	 1.038654e+00 	 1.032213e+00 	 1.043524e+00 
2.100000e+02 	 2.400000e+02 	 1.029338e+00 	 1.022672e+00 	 1.036766e+00 
2.400000e+02 	 2.700000e+02 	 1.023986e+00 	 1.016497e+00 	 1.031221e+00 
2.700000e+02 	 3.000000e+02 	 1.021345e+00 	 1.009102e+00 	 1.030589e+00 
3.000000e+02 	 3.300000e+02 	 1.032107e+00 	 1.024770e+00 	 1.035922e+00 
3.300000e+02 	 3.600000e+02 	 1.020519e+00 	 1.011544e+00 	 1.027758e+00 
3.600000e+02 	 3.900000e+02 	 1.028960e+00 	 1.017024e+00 	 1.034161e+00 
3.900000e+02 	 4.200000e+02 	 1.028180e+00 	 1.015745e+00 	 1.043836e+00 
4.200000e+02 	 4.500000e+02 	 1.040617e+00 	 1.017339e+00 	 1.047103e+00 
4.500000e+02 	 4.800000e+02 	 1.050039e+00 	 1.027392e+00 	 1.063727e+00 
4.800000e+02 	 5.100000e+02 	 1.043374e+00 	 1.020706e+00 	 1.060185e+00 
5.100000e+02 	 5.400000e+02 	 1.016742e+00 	 1.003672e+00 	 1.028776e+00 
5.400000e+02 	 5.700000e+02 	 1.014995e+00 	 1.002143e+00 	 1.081773e+00 
5.700000e+02 	 6.000000e+02 	 1.054262e+00 	 1.038617e+00 	 1.075455e+00 


==> anc/PlotData/inc/y_j1/MG5_QCD.dat <==
# UPPER PANEL: absolute prediction - MG5 [QCD]
# xlow - xhigh - val - scale envelope down - scale envelope up
-2.500000e+00 	 -2.250000e+00 	 1.025269e+00 	 7.779377e-01 	 1.252330e+00 
-2.250000e+00 	 -2.000000e+00 	 1.205907e+00 	 9.057050e-01 	 1.441195e+00 
-2.000000e+00 	 -1.750000e+00 	 1.381560e+00 	 1.060447e+00 	 1.620992e+00 
-1.750000e+00 	 -1.500000e+00 	 1.555540e+00 	 1.175930e+00 	 1.809357e+00 
-1.500000e+00 	 -1.250000e+00 	 1.686907e+00 	 1.319180e+00 	 1.969755e+00 
-1.250000e+00 	 -1.000000e+00 	 1.839643e+00 	 1.433712e+00 	 2.129180e+00 
-1.000000e+00 	 -7.500000e-01 	 1.957013e+00 	 1.537414e+00 	 2.212534e+00 
-7.500000e-01 	 -5.000000e-01 	 2.039110e+00 	 1.600821e+00 	 2.318730e+00 
-5.000000e-01 	 -2.500000e-01 	 2.108727e+00 	 1.669246e+00 	 2.340511e+00 
-2.500000e-01 	 0.000000e+00 	 2.129197e+00 	 1.683523e+00 	 2.370656e+00 
0.000000e+00 	 2.500000e-01 	 2.097207e+00 	 1.663345e+00 	 2.376993e+00 
2.500000e-01 	 5.000000e-01 	 2.091478e+00 	 1.672575e+00 	 2.349129e+00 
5.000000e-01 	 7.500000e-01 	 2.060416e+00 	 1.599751e+00 	 2.361657e+00 
7.500000e-01 	 1.000000e+00 	 1.931681e+00 	 1.516197e+00 	 2.217140e+00 
1.000000e+00 	 1.250000e+00 	 1.848903e+00 	 1.437792e+00 	 2.099639e+00 
1.250000e+00 	 1.500000e+00 	 1.699542e+00 	 1.310381e+00 	 1.992084e+00 
1.500000e+00 	 1.750000e+00 	 1.542936e+00 	 1.196527e+00 	 1.848259e+00 
1.750000e+00 	 2.000000e+00 	 1.381900e+00 	 1.046929e+00 	 1.646405e+00 
2.000000e+00 	 2.250000e+00 	 1.214145e+00 	 9.188598e-01 	 1.465178e+00 
2.250000e+00 	 2.500000e+00 	 1.046018e+00 	 7.762702e-01 	 1.254282e+00 


# MIDDLE PANEL: ratio to PWG [QCD]
# xlow - xhigh - val - scale envelope down - scale envelope up
-2.500000e+00 	 -2.250000e+00 	 9.663570e-01 	 7.332374e-01 	 1.180371e+00 
-2.250000e+00 	 -2.000000e+00 	 9.927546e-01 	 7.456154e-01 	 1.186454e+00 
-2.000000e+00 	 -1.750000e+00 	 1.027281e+00 	 7.885129e-01 	 1.205315e+00 
-1.750000e+00 	 -1.500000e+00 	 1.061551e+00 	 8.024929e-01 	 1.234764e+00 
-1.500000e+00 	 -1.250000e+00 	 1.085104e+00 	 8.485634e-01 	 1.267046e+00 
-1.250000e+00 	 -1.000000e+00 	 1.138637e+00 	 8.873881e-01 	 1.317844e+00 
-1.000000e+00 	 -7.500000e-01 	 1.176631e+00 	 9.243525e-01 	 1.330260e+00 
-7.500000e-01 	 -5.000000e-01 	 1.217059e+00 	 9.554632e-01 	 1.383953e+00 
-5.000000e-01 	 -2.500000e-01 	 1.255448e+00 	 9.937995e-01 	 1.393442e+00 
-2.500000e-01 	 0.000000e+00 	 1.260709e+00 	 9.968225e-01 	 1.403678e+00 
0.000000e+00 	 2.500000e-01 	 1.244234e+00 	 9.868322e-01 	 1.410226e+00 
2.500000e-01 	 5.000000e-01 	 1.243217e+00 	 9.942130e-01 	 1.396370e+00 
5.000000e-01 	 7.500000e-01 	 1.227730e+00 	 9.532357e-01 	 1.407229e+00 
7.500000e-01 	 1.000000e+00 	 1.160404e+00 	 9.108133e-01 	 1.331885e+00 
1.000000e+00 	 1.250000e+00 	 1.146986e+00 	 8.919487e-01 	 1.302532e+00 
1.250000e+00 	 1.500000e+00 	 1.089753e+00 	 8.402214e-01 	 1.277332e+00 
1.500000e+00 	 1.750000e+00 	 1.060147e+00 	 8.221301e-01 	 1.269934e+00 
1.750000e+00 	 2.000000e+00 	 1.024410e+00 	 7.760947e-01 	 1.220489e+00 
2.000000e+00 	 2.250000e+00 	 9.982463e-01 	 7.554686e-01 	 1.204641e+00 
2.250000e+00 	 2.500000e+00 	 9.890862e-01 	 7.340200e-01 	 1.186015e+00 


# BOTTM PANEL: ratio to PWG [QCD]
# xlow - xhigh - val - shower envelope down - shower envelope up
-2.500000e+00 	 -2.250000e+00 	 9.663570e-01 	 9.329167e-01 	 9.750019e-01 
-2.250000e+00 	 -2.000000e+00 	 9.927546e-01 	 9.778953e-01 	 1.001091e+00 
-2.000000e+00 	 -1.750000e+00 	 1.027281e+00 	 9.985137e-01 	 1.044743e+00 
-1.750000e+00 	 -1.500000e+00 	 1.061551e+00 	 1.042255e+00 	 1.069683e+00 
-1.500000e+00 	 -1.250000e+00 	 1.085104e+00 	 1.055417e+00 	 1.131079e+00 
-1.250000e+00 	 -1.000000e+00 	 1.138637e+00 	 1.115760e+00 	 1.171949e+00 
-1.000000e+00 	 -7.500000e-01 	 1.176631e+00 	 1.140225e+00 	 1.204822e+00 
-7.500000e-01 	 -5.000000e-01 	 1.217059e+00 	 1.165173e+00 	 1.234031e+00 
-5.000000e-01 	 -2.500000e-01 	 1.255448e+00 	 1.186305e+00 	 1.289125e+00 
-2.500000e-01 	 0.000000e+00 	 1.260709e+00 	 1.210409e+00 	 1.293663e+00 
0.000000e+00 	 2.500000e-01 	 1.244234e+00 	 1.210984e+00 	 1.313522e+00 
2.500000e-01 	 5.000000e-01 	 1.243217e+00 	 1.199063e+00 	 1.288919e+00 
5.000000e-01 	 7.500000e-01 	 1.227730e+00 	 1.167316e+00 	 1.248712e+00 
7.500000e-01 	 1.000000e+00 	 1.160404e+00 	 1.140069e+00 	 1.202748e+00 
1.000000e+00 	 1.250000e+00 	 1.146986e+00 	 1.100432e+00 	 1.170712e+00 
1.250000e+00 	 1.500000e+00 	 1.089753e+00 	 1.055930e+00 	 1.119719e+00 
1.500000e+00 	 1.750000e+00 	 1.060147e+00 	 1.033428e+00 	 1.068344e+00 
1.750000e+00 	 2.000000e+00 	 1.024410e+00 	 1.002622e+00 	 1.041163e+00 
2.000000e+00 	 2.250000e+00 	 9.982463e-01 	 9.786963e-01 	 1.006579e+00 
2.250000e+00 	 2.500000e+00 	 9.890862e-01 	 9.528388e-01 	 9.977757e-01 


==> anc/PlotData/inc/y_j1/PWG_QCD.dat <==
# UPPER PANEL: absolute prediction - PWG [QCD]
# xlow - xhigh - val - scale envelope down - scale envelope up
-2.500000e+00 	 -2.250000e+00 	 1.060963e+00 	 1.057560e+00 	 1.064366e+00 
-2.250000e+00 	 -2.000000e+00 	 1.214708e+00 	 1.211067e+00 	 1.218349e+00 
-2.000000e+00 	 -1.750000e+00 	 1.344870e+00 	 1.341039e+00 	 1.348701e+00 
-1.750000e+00 	 -1.500000e+00 	 1.465346e+00 	 1.461347e+00 	 1.469345e+00 
-1.500000e+00 	 -1.250000e+00 	 1.554604e+00 	 1.550485e+00 	 1.558723e+00 
-1.250000e+00 	 -1.000000e+00 	 1.615654e+00 	 1.611455e+00 	 1.619853e+00 
-1.000000e+00 	 -7.500000e-01 	 1.663234e+00 	 1.658973e+00 	 1.667495e+00 
-7.500000e-01 	 -5.000000e-01 	 1.675440e+00 	 1.671163e+00 	 1.679717e+00 
-5.000000e-01 	 -2.500000e-01 	 1.679661e+00 	 1.675379e+00 	 1.683943e+00 
-2.500000e-01 	 0.000000e+00 	 1.688889e+00 	 1.684595e+00 	 1.693183e+00 
0.000000e+00 	 2.500000e-01 	 1.685540e+00 	 1.681250e+00 	 1.689830e+00 
2.500000e-01 	 5.000000e-01 	 1.682311e+00 	 1.678025e+00 	 1.686597e+00 
5.000000e-01 	 7.500000e-01 	 1.678232e+00 	 1.673952e+00 	 1.682512e+00 
7.500000e-01 	 1.000000e+00 	 1.664663e+00 	 1.660400e+00 	 1.668926e+00 
1.000000e+00 	 1.250000e+00 	 1.611967e+00 	 1.607772e+00 	 1.616162e+00 
1.250000e+00 	 1.500000e+00 	 1.559566e+00 	 1.555440e+00 	 1.563692e+00 
1.500000e+00 	 1.750000e+00 	 1.455398e+00 	 1.451412e+00 	 1.459384e+00 
1.750000e+00 	 2.000000e+00 	 1.348971e+00 	 1.345134e+00 	 1.352808e+00 
2.000000e+00 	 2.250000e+00 	 1.216278e+00 	 1.212635e+00 	 1.219921e+00 
2.250000e+00 	 2.500000e+00 	 1.057560e+00 	 1.054163e+00 	 1.060957e+00 


# MIDDLE PANEL: ratio to PWG [QCD]
# xlow - xhigh - val - scale envelope down - scale envelope up
-2.500000e+00 	 -2.250000e+00 	 1.000000e+00 	 9.967928e-01 	 1.003207e+00 
-2.250000e+00 	 -2.000000e+00 	 1.000000e+00 	 9.970028e-01 	 1.002997e+00 
-2.000000e+00 	 -1.750000e+00 	 1.000000e+00 	 9.971513e-01 	 1.002849e+00 
-1.750000e+00 	 -1.500000e+00 	 1.000000e+00 	 9.972708e-01 	 1.002729e+00 
-1.500000e+00 	 -1.250000e+00 	 1.000000e+00 	 9.973504e-01 	 1.002650e+00 
-1.250000e+00 	 -1.000000e+00 	 1.000000e+00 	 9.974008e-01 	 1.002599e+00 
-1.000000e+00 	 -7.500000e-01 	 1.000000e+00 	 9.974381e-01 	 1.002562e+00 
-7.500000e-01 	 -5.000000e-01 	 1.000000e+00 	 9.974474e-01 	 1.002553e+00 
-5.000000e-01 	 -2.500000e-01 	 1.000000e+00 	 9.974505e-01 	 1.002549e+00 
-2.500000e-01 	 0.000000e+00 	 1.000000e+00 	 9.974575e-01 	 1.002543e+00 
0.000000e+00 	 2.500000e-01 	 1.000000e+00 	 9.974550e-01 	 1.002545e+00 
2.500000e-01 	 5.000000e-01 	 1.000000e+00 	 9.974525e-01 	 1.002547e+00 
5.000000e-01 	 7.500000e-01 	 1.000000e+00 	 9.974496e-01 	 1.002550e+00 
7.500000e-01 	 1.000000e+00 	 1.000000e+00 	 9.974394e-01 	 1.002561e+00 
1.000000e+00 	 1.250000e+00 	 1.000000e+00 	 9.973978e-01 	 1.002602e+00 
1.250000e+00 	 1.500000e+00 	 1.000000e+00 	 9.973545e-01 	 1.002646e+00 
1.500000e+00 	 1.750000e+00 	 1.000000e+00 	 9.972614e-01 	 1.002739e+00 
1.750000e+00 	 2.000000e+00 	 1.000000e+00 	 9.971558e-01 	 1.002844e+00 
2.000000e+00 	 2.250000e+00 	 1.000000e+00 	 9.970047e-01 	 1.002995e+00 
2.250000e+00 	 2.500000e+00 	 1.000000e+00 	 9.967877e-01 	 1.003212e+00 


# BOTTM PANEL: ratio to PWG [QCD]
# xlow - xhigh - val - shower envelope down - shower envelope up
# empty


==> anc/PlotData/inc/y_j1/PWG_QCDEW.dat <==
# UPPER PANEL: absolute prediction - PWG [QCD+EW]
# xlow - xhigh - val - scale envelope down - scale envelope up
-2.500000e+00 	 -2.250000e+00 	 1.128260e+00 	 8.741403e-01 	 1.332126e+00 
-2.250000e+00 	 -2.000000e+00 	 1.290958e+00 	 9.989824e-01 	 1.529024e+00 
-2.000000e+00 	 -1.750000e+00 	 1.420536e+00 	 1.098241e+00 	 1.686453e+00 
-1.750000e+00 	 -1.500000e+00 	 1.551422e+00 	 1.198696e+00 	 1.845397e+00 
-1.500000e+00 	 -1.250000e+00 	 1.638498e+00 	 1.265277e+00 	 1.952527e+00 
-1.250000e+00 	 -1.000000e+00 	 1.711691e+00 	 1.321720e+00 	 2.040795e+00 
-1.000000e+00 	 -7.500000e-01 	 1.751822e+00 	 1.351245e+00 	 2.093679e+00 
-7.500000e-01 	 -5.000000e-01 	 1.774878e+00 	 1.369983e+00 	 2.118964e+00 
-5.000000e-01 	 -2.500000e-01 	 1.777308e+00 	 1.373238e+00 	 2.118277e+00 
-2.500000e-01 	 0.000000e+00 	 1.779494e+00 	 1.374463e+00 	 2.122617e+00 
0.000000e+00 	 2.500000e-01 	 1.778453e+00 	 1.374376e+00 	 2.118808e+00 
2.500000e-01 	 5.000000e-01 	 1.774959e+00 	 1.371300e+00 	 2.115915e+00 
5.000000e-01 	 7.500000e-01 	 1.760822e+00 	 1.359986e+00 	 2.099480e+00 
7.500000e-01 	 1.000000e+00 	 1.749439e+00 	 1.350550e+00 	 2.087614e+00 
1.000000e+00 	 1.250000e+00 	 1.705814e+00 	 1.316598e+00 	 2.035355e+00 
1.250000e+00 	 1.500000e+00 	 1.637248e+00 	 1.264120e+00 	 1.951219e+00 
1.500000e+00 	 1.750000e+00 	 1.551815e+00 	 1.197735e+00 	 1.849729e+00 
1.750000e+00 	 2.000000e+00 	 1.434268e+00 	 1.108991e+00 	 1.702535e+00 
2.000000e+00 	 2.250000e+00 	 1.281252e+00 	 9.919764e-01 	 1.515726e+00 
2.250000e+00 	 2.500000e+00 	 1.128757e+00 	 8.741693e-01 	 1.333325e+00 


# MIDDLE PANEL: ratio to PWG [QCD]
# xlow - xhigh - val - scale envelope down - scale envelope up
-2.500000e+00 	 -2.250000e+00 	 1.063430e+00 	 8.239121e-01 	 1.255582e+00 
-2.250000e+00 	 -2.000000e+00 	 1.062772e+00 	 8.224054e-01 	 1.258759e+00 
-2.000000e+00 	 -1.750000e+00 	 1.056263e+00 	 8.166152e-01 	 1.253990e+00 
-1.750000e+00 	 -1.500000e+00 	 1.058741e+00 	 8.180294e-01 	 1.259359e+00 
-1.500000e+00 	 -1.250000e+00 	 1.053965e+00 	 8.138900e-01 	 1.255964e+00 
-1.250000e+00 	 -1.000000e+00 	 1.059442e+00 	 8.180709e-01 	 1.263138e+00 
-1.000000e+00 	 -7.500000e-01 	 1.053262e+00 	 8.124203e-01 	 1.258800e+00 
-7.500000e-01 	 -5.000000e-01 	 1.059350e+00 	 8.176855e-01 	 1.264721e+00 
-5.000000e-01 	 -2.500000e-01 	 1.058135e+00 	 8.175684e-01 	 1.261133e+00 
-2.500000e-01 	 0.000000e+00 	 1.053648e+00 	 8.138270e-01 	 1.256812e+00 
0.000000e+00 	 2.500000e-01 	 1.055124e+00 	 8.153923e-01 	 1.257050e+00 
2.500000e-01 	 5.000000e-01 	 1.055072e+00 	 8.151289e-01 	 1.257743e+00 
5.000000e-01 	 7.500000e-01 	 1.049213e+00 	 8.103682e-01 	 1.251007e+00 
7.500000e-01 	 1.000000e+00 	 1.050927e+00 	 8.113051e-01 	 1.254076e+00 
1.000000e+00 	 1.250000e+00 	 1.058219e+00 	 8.167650e-01 	 1.262653e+00 
1.250000e+00 	 1.500000e+00 	 1.049810e+00 	 8.105590e-01 	 1.251129e+00 
1.500000e+00 	 1.750000e+00 	 1.066248e+00 	 8.229603e-01 	 1.270944e+00 
1.750000e+00 	 2.000000e+00 	 1.063231e+00 	 8.221014e-01 	 1.262099e+00 
2.000000e+00 	 2.250000e+00 	 1.053420e+00 	 8.155836e-01 	 1.246201e+00 
2.250000e+00 	 2.500000e+00 	 1.067322e+00 	 8.265907e-01 	 1.260755e+00 


# BOTTM PANEL: ratio to PWG [QCD]
# xlow - xhigh - val - shower envelope down - shower envelope up
-2.500000e+00 	 -2.250000e+00 	 1.063439e+00 	 1.014710e+00 	 1.081659e+00 
-2.250000e+00 	 -2.000000e+00 	 1.062781e+00 	 1.003645e+00 	 1.084048e+00 
-2.000000e+00 	 -1.750000e+00 	 1.056272e+00 	 1.001600e+00 	 1.078460e+00 
-1.750000e+00 	 -1.500000e+00 	 1.058750e+00 	 9.915562e-01 	 1.084434e+00 
-1.500000e+00 	 -1.250000e+00 	 1.053974e+00 	 9.943024e-01 	 1.088068e+00 
-1.250000e+00 	 -1.000000e+00 	 1.059451e+00 	 9.990258e-01 	 1.091971e+00 
-1.000000e+00 	 -7.500000e-01 	 1.053272e+00 	 9.864691e-01 	 1.091315e+00 
-7.500000e-01 	 -5.000000e-01 	 1.059360e+00 	 9.901419e-01 	 1.095413e+00 
-5.000000e-01 	 -2.500000e-01 	 1.058144e+00 	 9.921017e-01 	 1.092898e+00 
-2.500000e-01 	 0.000000e+00 	 1.053657e+00 	 9.871953e-01 	 1.091365e+00 
0.000000e+00 	 2.500000e-01 	 1.055132e+00 	 9.845257e-01 	 1.088152e+00 
2.500000e-01 	 5.000000e-01 	 1.055081e+00 	 9.934171e-01 	 1.090083e+00 
5.000000e-01 	 7.500000e-01 	 1.049222e+00 	 9.891698e-01 	 1.093269e+00 
7.500000e-01 	 1.000000e+00 	 1.050936e+00 	 9.866975e-01 	 1.087161e+00 
1.000000e+00 	 1.250000e+00 	 1.058228e+00 	 9.944656e-01 	 1.098031e+00 
1.250000e+00 	 1.500000e+00 	 1.049819e+00 	 9.903743e-01 	 1.085319e+00 
1.500000e+00 	 1.750000e+00 	 1.066257e+00 	 1.006269e+00 	 1.093080e+00 
1.750000e+00 	 2.000000e+00 	 1.063240e+00 	 1.001172e+00 	 1.083970e+00 
2.000000e+00 	 2.250000e+00 	 1.053429e+00 	 1.004692e+00 	 1.077724e+00 
2.250000e+00 	 2.500000e+00 	 1.067331e+00 	 1.020966e+00 	 1.081690e+00 


==> anc/input_MG5_stable.cmnd <==
!----------------------------------------------------------------------------------------
! 1) Settings used in the main program
!----------------------------------------------------------------------------------------
Main:numberOfEvents = 0			! use 0 for all LHEF events in the input file

!----------------------------------------------------------------------------------------
! 2) Settings related to output in init(), next(), amd stat()
!----------------------------------------------------------------------------------------
Init:showChangedSettings = on		! Shows all non-default settings
Init:showChangedParticleData = off	! Shows all non-default particle settings
Stat:showProcessLevel = on          	! Process statistics
Stat:showErrors = on                    ! Error statistics
Check:epTolErr = 0.001                  ! Momentum-conservation tolerance 

!----------------------------------------------------------------------------------------
! 3) Beam-parameter settings
!----------------------------------------------------------------------------------------
Beams:frameType = 4                     ! LHE initialization

!----------------------------------------------------------------------------------------
! 4) Switch on/off the key event-generation steps
!----------------------------------------------------------------------------------------
PartonLevel:ISR = on			! Initial-state radiation
PartonLevel:FSR = on			! Final-state radiation
PartonLevel:MPI = off                   ! Multiparton interactions
HadronLevel:Hadronize = off             ! Hadronisation

!----------------------------------------------------------------------------------------
! 5) Pick a Shower Tune
!----------------------------------------------------------------------------------------
Tune::pp = 21				! ATLAS A14 Shower Tune

!----------------------------------------------------------------------------------------
! 5) Final-state shower
!----------------------------------------------------------------------------------------
TimeShower:pTmaxMatch = 1          	! Use scalup (re-check)
TimeShower:pTmaxFudge = 1         	! Factor changing the max scale
TimeShower:alphaSvalue = 0.118     	! Alpha_s(MZ) in final-state shower
TimeShower:alphaSorder = 1         	! Alpha_s running order in final-state shower
TimeShower:alphaEMorder = 0        	! Alpha_EM running order in final-state shower
TimeShower:dampenBeamRecoil = off  	! Dampens the effect of beam recoil
TimeShower:globalRecoil = on       	! All final-state particles recoil against the branching
TimeShower:nMaxGlobalRecoil = 1    	! Number of splittings with TimeShower:globalRecoil = on
TimeShower:globalRecoilMode = 2    	! Global recoil only for S events whose first emission is FSR
TimeShower:nMaxGlobalBranch = 1    	! Number of FSR splittings proposed with global recoil
TimeShower:nPartonsInBorn = -1      	! Number of Born QCD final-state partons (to treat H and S differently)
TimeShower:limitPTmaxGlobal = on   	! Limits pT < min(SCALUP,mDipole/2).
TimeShower:QEDshowerByQ = off      	! Prevent quarks from radiating photons
TimeShower:QEDshowerByL = off      	! Prevent leptons from radiating photons
TimeShower:QEDshowerByGamma = off  	! Prevent photons from branching
TimeShower:QEDshowerByOther = off	! Prevent photon emissions from internal resoances
TimeShower:MEcorrections = off     	! No Matrix-element corrections
TimeShower:alphaSuseCMW = off    	! Use the CMW prescription in FSR
TimeShower:weightGluonToQuark = 1  	! Use normal Altarelli-Parisi kernels for g -> q qbar
TimeShower:pTminChgQ = 0.01		! Parton shower cut-off pT for photon coupling to coloured particle
TimeShower:pTminChgL = 0.00001		! Parton shower cut-off pT for pure QED branchings. Assumed smaller than (or equal to) pTminChgQ. 

!----------------------------------------------------------------------------------------
! 6) Initial-state shower
!----------------------------------------------------------------------------------------
SpaceShower:pTmaxMatch = 1         	! Use scalup (re-check)
SpaceShower:pTmaxFudge = 1        	! Factor changing the max scale
SpaceShower:alphaSvalue = 0.118    	! Alpha_s(MZ) in final-state shower
SpaceShower:alphaSorder = 1        	! Alpha_s running order in final-state shower
SpaceShower:alphaEMorder = 0       	! Alpha_EM running order in final-state shower
SpaceShower:QEDshowerByQ = off     	! Prevent quarks from radiating photons
SpaceShower:QEDshowerByL = off     	! Prevent leptons from radiating photons
SpaceShower:MEcorrections = off    	! No Matrix-element corrections
SpaceShower:rapidityorder = off    	! Order branchings in rapidity
SpaceShower:alphaSuseCMW = false   	! Use the CMW prescription in ISR
SpaceShower:pTminChgQ = 0.01		! Parton shower cut-off pT for photon coupling to coloured particle
SpaceShower:pTminChgL = 0.00001		! Parton shower cut-off pT for pure QED branchings. Assumed smaller than (or equal to) pTminChgQ. 

!----------------------------------------------------------------------------------------
! 7) Non-perturbative stuff
!----------------------------------------------------------------------------------------
BeamRemnants:primordialKT = on    	! Switch on/off primordial kT (default on)
PDF:pSet = LHAPDF6:NNPDF31_nlo_as_0118	! Specify a PDF

!----------------------------------------------------------------------------------------
! 8) Particle features
!----------------------------------------------------------------------------------------
1:m0 = 0.33                    		! down mass
2:m0 = 0.33                    		! up mass
3:m0 = 0.5                    		! strange mass
4:m0 = 1.5                    		! charm mass
5:m0 = 4.8                    		! bottom mass
6:m0 = 172.5                      	! top mass
11:m0 = 0.000510999                     ! electron mass
13:m0 = 0.105658                  	! muon mass
15:m0 = 1.77682                 	! tauon mass
23:m0 = 91.1876                     	! Z mass
24:m0 = 80.385                     	! W mass
25:m0 = 125.0                   	! Higgs mass
6:mWidth = 1.45759                 	! top width
23:mWidth = 2.50775                	! Z width
24:mWidth = 2.09767                	! W width
25:mWidth = 0.00407              	! Higgs width

!----------------------------------------------------------------------------------------
! 9) Decays
!----------------------------------------------------------------------------------------
111:mayDecay = false               	! stable pi0
511:maydecay = false               	! stable B hadrons 
521:maydecay = false               	! stable B hadrons
531:maydecay = false               	! stable B hadrons
541:maydecay = false               	! stable B hadrons
551:maydecay = false               	! stable B hadrons
553:maydecay = false               	! stable B hadrons
5112:maydecay = false              	! stable B hadrons
5122:maydecay = false              	! stable B hadrons
5132:maydecay = false              	! stable B hadrons
5222:maydecay = false              	! stable B hadrons
5232:maydecay = false              	! stable B hadrons
5332:maydecay = false              	! stable B hadrons
-15:maydecay = false               	! stable tau+
15:maydecay = false                	! stable tau-
-13:maydecay = false               	! stable mu+
13:maydecay = false                	! stable mu-
-6:maydecay = false			! stable anti-top
6:maydecay = false			! stable top


==> anc/input_PWG_fiducial.cmnd <==
!----------------------------------------------------------------------------------------
! 1) Settings used in the main program
!----------------------------------------------------------------------------------------
Main:numberOfEvents = 0			! use 0 for all LHEF events in the input file

!----------------------------------------------------------------------------------------
! 2) Settings related to output in init(), next(), amd stat()
!----------------------------------------------------------------------------------------
Init:showChangedSettings = on		! Shows all non-default settings
Init:showChangedParticleData = off	! Shows all non-default particle settings
Stat:showProcessLevel = on          	! Process statistics
Stat:showErrors = on                    ! Error statistics
Check:epTolErr = 0.001                  ! Momentum-conservation tolerance 

!----------------------------------------------------------------------------------------
! 3) Beam-parameter settings
!----------------------------------------------------------------------------------------
Beams:frameType = 4                     ! LHE initialization

!----------------------------------------------------------------------------------------
! 4) Switch on/off the key event-generation steps
!----------------------------------------------------------------------------------------
PartonLevel:ISR = on			! Initial-state radiation
PartonLevel:FSR = on			! Final-state radiation
PartonLevel:MPI = off                   ! Multiparton interactions
HadronLevel:Hadronize = off             ! Hadronisation

!----------------------------------------------------------------------------------------
! 5) Pick a Shower Tune
!----------------------------------------------------------------------------------------
Tune::pp = 21				! ATLAS A14 Shower Tune

!----------------------------------------------------------------------------------------
! 5) Final-state shower
!----------------------------------------------------------------------------------------
TimeShower:pTmaxMatch = 1          	! Use scalup (re-check)
TimeShower:pTmaxFudge = 1         	! Factor changing the max scale
TimeShower:alphaSvalue = 0.118     	! Alpha_s(MZ) in final-state shower
TimeShower:alphaSorder = 1         	! Alpha_s running order in final-state shower
TimeShower:alphaEMorder = 0        	! Alpha_EM running order in final-state shower
TimeShower:dampenBeamRecoil = off  	! Dampens the effect of beam recoil
TimeShower:globalRecoil = on       	! All final-state particles recoil against the branching
TimeShower:nMaxGlobalRecoil = 1    	! Number of splittings with TimeShower:globalRecoil = on
!TimeShower:globalRecoilMode = 2    	! Global recoil only for S events whose first emission is FSR (doesn't work with POWHEG)
TimeShower:nMaxGlobalBranch = 1    	! Number of FSR splittings proposed with global recoil
TimeShower:nPartonsInBorn = -1      	! Number of Born QCD final-state partons (to treat H and S differently)
TimeShower:limitPTmaxGlobal = on   	! Limits pT < min(SCALUP,mDipole/2).
TimeShower:QEDshowerByQ = off      	! Prevent quarks from radiating photons
TimeShower:QEDshowerByL = off      	! Prevent leptons from radiating photons
TimeShower:QEDshowerByGamma = off  	! Prevent photons from branching
TimeShower:QEDshowerByOther = off	! Prevent photon emissions from internal resoances
TimeShower:MEcorrections = off     	! No Matrix-element corrections
TimeShower:alphaSuseCMW = off    	! Use the CMW prescription in FSR
TimeShower:weightGluonToQuark = 1  	! Use normal Altarelli-Parisi kernels for g -> q qbar
TimeShower:pTminChgQ = 0.01		! Parton shower cut-off pT for photon coupling to coloured particle
TimeShower:pTminChgL = 0.00001		! Parton shower cut-off pT for pure QED branchings. Assumed smaller than (or equal to) pTminChgQ. 

!----------------------------------------------------------------------------------------
! 6) Initial-state shower
!----------------------------------------------------------------------------------------
SpaceShower:pTmaxMatch = 1         	! Use scalup (re-check)
SpaceShower:pTmaxFudge = 1        	! Factor changing the max scale
SpaceShower:alphaSvalue = 0.118    	! Alpha_s(MZ) in final-state shower
SpaceShower:alphaSorder = 1        	! Alpha_s running order in final-state shower
SpaceShower:alphaEMorder = 0       	! Alpha_EM running order in final-state shower
SpaceShower:QEDshowerByQ = off     	! Prevent quarks from radiating photons
SpaceShower:QEDshowerByL = off     	! Prevent leptons from radiating photons
SpaceShower:MEcorrections = off    	! No Matrix-element corrections
SpaceShower:rapidityorder = off    	! Order branchings in rapidity
SpaceShower:alphaSuseCMW = false   	! Use the CMW prescription in ISR
SpaceShower:pTminChgQ = 0.01		! Parton shower cut-off pT for photon coupling to coloured particle
SpaceShower:pTminChgL = 0.00001		! Parton shower cut-off pT for pure QED branchings. Assumed smaller than (or equal to) pTminChgQ. 

!----------------------------------------------------------------------------------------
! 7) POWHEG Matching - check pythia.org for more explanations
!----------------------------------------------------------------------------------------
! Number of outgoing particles of POWHEG Born level process
! (i.e. not counting additional POWHEG radiation)
POWHEG:nFinal = 4

! How vetoing is performed:
!  0 - No vetoing is performed (userhooks are not loaded)
!  1 - Showers are started at the kinematical limit.
!      Emissions are vetoed if pTemt > pThard.
!      See also POWHEG:vetoCount below
POWHEG:veto = 1

! After 'vetoCount' accepted emissions in a row, no more emissions
! are checked. 'vetoCount = 0' means that no emissions are checked.
! Use a very large value, e.g. 10000, to have all emissions checked.
POWHEG:vetoCount = 3

! Selection of pThard (note, for events where there is no
! radiation, pThard is always set to be SCALUP):
!  0 - pThard = SCALUP (of the LHA/LHEF standard)
!  1 - the pT of the POWHEG emission is tested against all other
!      incoming and outgoing partons, with the minimal value chosen
!  2 - the pT of all final-state partons is tested against all other
!      incoming and outgoing partons, with the minimal value chosen
POWHEG:pThard = 0

! Selection of pTemt:
!  0 - pTemt is pT of the emitted parton w.r.t. radiating parton
!  1 - pT of the emission is checked against all incoming and outgoing
!      partons. pTemt is set to the minimum of these values
!  2 - the pT of all final-state partons is tested against all other
!      incoming and outgoing partons, with the minimal value chosen
! WARNING: the choice here can give significant variations in the final
! distributions, notably in the tail to large pT values.
POWHEG:pTemt = 0

! Selection of emitted parton for FSR
!  0 - Pythia definition of emitted
!  1 - Pythia definition of radiator
!  2 - Random selection of emitted or radiator
!  3 - Both are emitted and radiator are tried
POWHEG:emitted = 0

! pT definitions
!  0 - POWHEG ISR pT definition is used for both ISR and FSR
!  1 - POWHEG ISR pT and FSR d_ij definitions
!  2 - Pythia definitions
POWHEG:pTdef = 1

! MPI vetoing
!  0 - No MPI vetoing is done
!  1 - When there is no radiation, MPIs with a scale above pT_1 are vetoed,
!      else MPIs with a scale above (pT_1 + pT_2 + pT_3) / 2 are vetoed
! Note that POWHEG:MPIveto = 1 should be combined with
! MultipartonInteractions:pTmaxMatch = 2
! which here is taken care of in main31.cc.
POWHEG:MPIveto = 0

! QED vetoing
!  0 - No QED vetoing is done for pTemt > 0.
!  1 - QED vetoing is done for pTemt > 0.
!  2 - QED vetoing is done for pTemt > 0.   If a photon is found
!      with pT>pThard from the Born level process, the event is accepted
!      and no further veto of this event is allowed (for any pTemt).
POWHEG:QEDveto = 0

!----------------------------------------------------------------------------------------
! 8) Non-perturbative stuff
!----------------------------------------------------------------------------------------
BeamRemnants:primordialKT = on    	! Switch on/off primordial kT (default on)
PDF:pSet = LHAPDF6:NNPDF31_nlo_as_0118	! Specify a PDF

!----------------------------------------------------------------------------------------
! 9) Particle features
!----------------------------------------------------------------------------------------
1:m0 = 0.33                    		! down mass
2:m0 = 0.33                    		! up mass
3:m0 = 0.5                    		! strange mass
4:m0 = 1.5                    		! charm mass
5:m0 = 4.8                    		! bottom mass
6:m0 = 172.5                      	! top mass
11:m0 = 0.000510999                     ! electron mass
13:m0 = 0.105658                  	! muon mass
15:m0 = 1.77682                 	! tauon mass
23:m0 = 91.1876                     	! Z mass
24:m0 = 80.385                     	! W mass
25:m0 = 125.0                   	! Higgs mass
6:mWidth = 1.45759                 	! top width
23:mWidth = 2.50775                	! Z width
24:mWidth = 2.09767                	! W width
25:mWidth = 0.00407              	! Higgs width

!----------------------------------------------------------------------------------------
! 10) Decays
!----------------------------------------------------------------------------------------
111:mayDecay = false               	! stable pi0
511:maydecay = false               	! stable B hadrons 
521:maydecay = false               	! stable B hadrons
531:maydecay = false               	! stable B hadrons
541:maydecay = false               	! stable B hadrons
551:maydecay = false               	! stable B hadrons
553:maydecay = false               	! stable B hadrons
5112:maydecay = false              	! stable B hadrons
5122:maydecay = false              	! stable B hadrons
5132:maydecay = false              	! stable B hadrons
5222:maydecay = false              	! stable B hadrons
5232:maydecay = false              	! stable B hadrons
5332:maydecay = false              	! stable B hadrons
-15:maydecay = false               	! stable tau+
15:maydecay = false                	! stable tau-
-13:maydecay = false               	! stable mu+
13:maydecay = false                	! stable mu-


==> anc/input_PWG_stable.cmnd <==
!----------------------------------------------------------------------------------------
! 1) Settings used in the main program
!----------------------------------------------------------------------------------------
Main:numberOfEvents = 0			! use 0 for all LHEF events in the input file

!----------------------------------------------------------------------------------------
! 2) Settings related to output in init(), next(), amd stat()
!----------------------------------------------------------------------------------------
Init:showChangedSettings = on		! Shows all non-default settings
Init:showChangedParticleData = off	! Shows all non-default particle settings
Stat:showProcessLevel = on          	! Process statistics
Stat:showErrors = on                    ! Error statistics
Check:epTolErr = 0.001                  ! Momentum-conservation tolerance 

!----------------------------------------------------------------------------------------
! 3) Beam-parameter settings
!----------------------------------------------------------------------------------------
Beams:frameType = 4                     ! LHE initialization

!----------------------------------------------------------------------------------------
! 4) Switch on/off the key event-generation steps
!----------------------------------------------------------------------------------------
PartonLevel:ISR = on			! Initial-state radiation
PartonLevel:FSR = on			! Final-state radiation
PartonLevel:MPI = off                   ! Multiparton interactions
HadronLevel:Hadronize = off             ! Hadronisation

!----------------------------------------------------------------------------------------
! 5) Pick a Shower Tune
!----------------------------------------------------------------------------------------
Tune::pp = 21				! ATLAS A14 Shower Tune

!----------------------------------------------------------------------------------------
! 5) Final-state shower
!----------------------------------------------------------------------------------------
TimeShower:pTmaxMatch = 1          	! Use scalup (re-check)
TimeShower:pTmaxFudge = 1         	! Factor changing the max scale
TimeShower:alphaSvalue = 0.118     	! Alpha_s(MZ) in final-state shower
TimeShower:alphaSorder = 1         	! Alpha_s running order in final-state shower
TimeShower:alphaEMorder = 0        	! Alpha_EM running order in final-state shower
TimeShower:dampenBeamRecoil = off  	! Dampens the effect of beam recoil
TimeShower:globalRecoil = on       	! All final-state particles recoil against the branching
TimeShower:nMaxGlobalRecoil = 1    	! Number of splittings with TimeShower:globalRecoil = on
!TimeShower:globalRecoilMode = 2    	! Global recoil only for S events whose first emission is FSR (doesn't work with POWHEG)
TimeShower:nMaxGlobalBranch = 1    	! Number of FSR splittings proposed with global recoil
TimeShower:nPartonsInBorn = -1      	! Number of Born QCD final-state partons (to treat H and S differently)
TimeShower:limitPTmaxGlobal = on   	! Limits pT < min(SCALUP,mDipole/2).
TimeShower:QEDshowerByQ = off      	! Prevent quarks from radiating photons
TimeShower:QEDshowerByL = off      	! Prevent leptons from radiating photons
TimeShower:QEDshowerByGamma = off  	! Prevent photons from branching
TimeShower:QEDshowerByOther = off	! Prevent photon emissions from internal resoances
TimeShower:MEcorrections = off     	! No Matrix-element corrections
TimeShower:alphaSuseCMW = off    	! Use the CMW prescription in FSR
TimeShower:weightGluonToQuark = 1  	! Use normal Altarelli-Parisi kernels for g -> q qbar
TimeShower:pTminChgQ = 0.01		! Parton shower cut-off pT for photon coupling to coloured particle
TimeShower:pTminChgL = 0.00001		! Parton shower cut-off pT for pure QED branchings. Assumed smaller than (or equal to) pTminChgQ. 

!----------------------------------------------------------------------------------------
! 6) Initial-state shower
!----------------------------------------------------------------------------------------
SpaceShower:pTmaxMatch = 1         	! Use scalup (re-check)
SpaceShower:pTmaxFudge = 1        	! Factor changing the max scale
SpaceShower:alphaSvalue = 0.118    	! Alpha_s(MZ) in final-state shower
SpaceShower:alphaSorder = 1        	! Alpha_s running order in final-state shower
SpaceShower:alphaEMorder = 0       	! Alpha_EM running order in final-state shower
SpaceShower:QEDshowerByQ = off     	! Prevent quarks from radiating photons
SpaceShower:QEDshowerByL = off     	! Prevent leptons from radiating photons
SpaceShower:MEcorrections = off    	! No Matrix-element corrections
SpaceShower:rapidityorder = off    	! Order branchings in rapidity
SpaceShower:alphaSuseCMW = false   	! Use the CMW prescription in ISR
SpaceShower:pTminChgQ = 0.01		! Parton shower cut-off pT for photon coupling to coloured particle
SpaceShower:pTminChgL = 0.00001		! Parton shower cut-off pT for pure QED branchings. Assumed smaller than (or equal to) pTminChgQ. 

!----------------------------------------------------------------------------------------
! 7) POWHEG Matching - check pythia.org for more explanations
!----------------------------------------------------------------------------------------
! Number of outgoing particles of POWHEG Born level process
! (i.e. not counting additional POWHEG radiation)
POWHEG:nFinal = 4

! How vetoing is performed:
!  0 - No vetoing is performed (userhooks are not loaded)
!  1 - Showers are started at the kinematical limit.
!      Emissions are vetoed if pTemt > pThard.
!      See also POWHEG:vetoCount below
POWHEG:veto = 1

! After 'vetoCount' accepted emissions in a row, no more emissions
! are checked. 'vetoCount = 0' means that no emissions are checked.
! Use a very large value, e.g. 10000, to have all emissions checked.
POWHEG:vetoCount = 3

! Selection of pThard (note, for events where there is no
! radiation, pThard is always set to be SCALUP):
!  0 - pThard = SCALUP (of the LHA/LHEF standard)
!  1 - the pT of the POWHEG emission is tested against all other
!      incoming and outgoing partons, with the minimal value chosen
!  2 - the pT of all final-state partons is tested against all other
!      incoming and outgoing partons, with the minimal value chosen
POWHEG:pThard = 0

! Selection of pTemt:
!  0 - pTemt is pT of the emitted parton w.r.t. radiating parton
!  1 - pT of the emission is checked against all incoming and outgoing
!      partons. pTemt is set to the minimum of these values
!  2 - the pT of all final-state partons is tested against all other
!      incoming and outgoing partons, with the minimal value chosen
! WARNING: the choice here can give significant variations in the final
! distributions, notably in the tail to large pT values.
POWHEG:pTemt = 0

! Selection of emitted parton for FSR
!  0 - Pythia definition of emitted
!  1 - Pythia definition of radiator
!  2 - Random selection of emitted or radiator
!  3 - Both are emitted and radiator are tried
POWHEG:emitted = 0

! pT definitions
!  0 - POWHEG ISR pT definition is used for both ISR and FSR
!  1 - POWHEG ISR pT and FSR d_ij definitions
!  2 - Pythia definitions
POWHEG:pTdef = 1

! MPI vetoing
!  0 - No MPI vetoing is done
!  1 - When there is no radiation, MPIs with a scale above pT_1 are vetoed,
!      else MPIs with a scale above (pT_1 + pT_2 + pT_3) / 2 are vetoed
! Note that POWHEG:MPIveto = 1 should be combined with
! MultipartonInteractions:pTmaxMatch = 2
! which here is taken care of in main31.cc.
POWHEG:MPIveto = 0

! QED vetoing
!  0 - No QED vetoing is done for pTemt > 0.
!  1 - QED vetoing is done for pTemt > 0.
!  2 - QED vetoing is done for pTemt > 0.   If a photon is found
!      with pT>pThard from the Born level process, the event is accepted
!      and no further veto of this event is allowed (for any pTemt).
POWHEG:QEDveto = 0

!----------------------------------------------------------------------------------------
! 8) Non-perturbative stuff
!----------------------------------------------------------------------------------------
BeamRemnants:primordialKT = on    	! Switch on/off primordial kT (default on)
PDF:pSet = LHAPDF6:NNPDF31_nlo_as_0118	! Specify a PDF

!----------------------------------------------------------------------------------------
! 9) Particle features
!----------------------------------------------------------------------------------------
1:m0 = 0.33                    		! down mass
2:m0 = 0.33                    		! up mass
3:m0 = 0.5                    		! strange mass
4:m0 = 1.5                    		! charm mass
5:m0 = 4.8                    		! bottom mass
6:m0 = 172.5                      	! top mass
11:m0 = 0.000510999                     ! electron mass
13:m0 = 0.105658                  	! muon mass
15:m0 = 1.77682                 	! tauon mass
23:m0 = 91.1876                     	! Z mass
24:m0 = 80.385                     	! W mass
25:m0 = 125.0                   	! Higgs mass
6:mWidth = 1.45759                 	! top width
23:mWidth = 2.50775                	! Z width
24:mWidth = 2.09767                	! W width
25:mWidth = 0.00407              	! Higgs width

!----------------------------------------------------------------------------------------
! 10) Decays
!----------------------------------------------------------------------------------------
111:mayDecay = false               	! stable pi0
511:maydecay = false               	! stable B hadrons 
521:maydecay = false               	! stable B hadrons
531:maydecay = false               	! stable B hadrons
541:maydecay = false               	! stable B hadrons
551:maydecay = false               	! stable B hadrons
553:maydecay = false               	! stable B hadrons
5112:maydecay = false              	! stable B hadrons
5122:maydecay = false              	! stable B hadrons
5132:maydecay = false              	! stable B hadrons
5222:maydecay = false              	! stable B hadrons
5232:maydecay = false              	! stable B hadrons
5332:maydecay = false              	! stable B hadrons
-15:maydecay = false               	! stable tau+
15:maydecay = false                	! stable tau-
-13:maydecay = false               	! stable mu+
13:maydecay = false                	! stable mu-
-6:maydecay = false			! stable anti-top
6:maydecay = false			! stable top

